A Study of Speed of the Boundary Element Method as applied to the Realtime Computational Simulation of Biological Organs

In this work, possibility of simulating biological organs in realtime using the Boundary Element Method (BEM) is investigated. Biological organs are assumed to follow linear elastostatic material behavior, and constant boundary element is the element type used. First, a Graphics Processing Unit (GPU) is used to speed up the BEM computations to achieve the realtime performance. Next, instead of the GPU, a computer cluster is used. Results indicate that BEM is fast enough to provide for realtime graphics if biological organs are assumed to follow linear elastostatic material behavior. Although the present work does not conduct any simulation using nonlinear material models, results from using the linear elastostatic material model imply that it would be difficult to obtain realtime performance if highly nonlinear material models that properly characterize biological organs are used. Although the use of BEM for the simulation of biological organs is not new, the results presented in the present study are not found elsewhere in the literature.

==> bemconst.f90 <==

! Copyright (C) 2014, Kirana Kumara P

! Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

! The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

! THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

! -------------------------------------------------------------------------------------------------------------------------

! This code is authored by Kirana Kumara P, Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore - 560012, India.

! Author hereby declares that the present code is the original work of the author. Further, author hereby declares that the present code, in full or in part, is not a translation or a copy of any of the existing codes written by someone else.

! Author's institution (Indian Institute of Science) has informed the author in writing that the institution is not interested in claiming any copyright on the present code.

! Author is grateful to the Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore, INDIA, for providing an opportunity to carry out this work. Author is grateful to the Indian Institute of Science, Bangalore, INDIA, for providing the necessary infrastructure to carry out this work.

! Contact email ID of the author is: kiranakumarap@gmail.com

! It may be helpful to go through the following two sources to understand the present code:
! [1] Kirana Kumara P, A MATLAB Code for Three Dimensional Linear Elastostatics using Constant Boundary Elements, International Journal of Advances in Engineering Sciences, Vol. 2, No. 3, pp. 9-20, 2012.
! [2] Kirana Kumara P, A study of the speed and the accuracy of the Boundary Element Method as applied to the computational simulation of biological organs, Available from: http://arxiv.org/abs/1311.4533v1

! -------------------------------------------------------------------------------------------------------------------------  

! This is a Fortran 90 program which solves any three dimensional linear elastostatic (without body forces) problem using constant boundary elements.
! This is a serial code
! Strongly singular integrals are handled using rigid body modes
! Weakly singular integrals are not handled by any special methods. The program uses 16 by 16 (256 in total) integration points over each of the boundary elements; high number of numerical integration points take care of weak singularity. Program can be easily modified to use 4 by 4, 8 by 8, or 32 by 32 integration points (locations and weights of the integration points for these cases are listed in this code too). Test runs showed that using 4 by 4 integration does not give very accure results whereas 8 by 8 integration is fine. But use 16 by 16 integration to ensure that one does not get erroneous results because of inaccurate integration. There is not much improvement in accuracy by using more than 16 by 16 integration points.  
! This code has been tested using Intel Fortran compiler (Version 2011.5.220). Intel Math Kernel Library was also essential.
! This program uses a geometry that is described by 96 triangular boundary elements. However, the program can be very easily modified to solve any problem that uses a geometry that is described by any number of surface triangles.  
! Input is through a file named 'inbem96.txt'. The file lists the x, y, and z coordinates of the three vertices of boundary elements that together describe the geometry.
! Output is through files named 'outbem96.txt' and 'timebem96.txt'. The file 'outbem96.txt' contains the solution, i.e., displacements (along x, y, and z direction) or tractions at each of the boundary elements. The file 'timebem96.txt' shows the time taken to solve the problem, i.e., the Wall-clock time from the first call to DCLOCK() to the second call to DCLOCK().
! In this program, element numbers from 65 to 80 are fixed. Element numbers from 1 to 64 are subjected to zero traction, and element numbers from 81 to 96 are subjected to a traction '4' in the y direction. Hence, in total, 16 elements are subjected to displacement boundary condition, and 80 elements are subjected to traction boundary condition. When using this program to solve another problem, suitable modifications have to be made to incorporate appropriate boundary conditions.
! It may help to refer to  "Intel Math Kernel Library Reference Manual" (from Intel) to learn the usage of the library routine 'dgesvx'.            

program bemconst

USE IFPORT

implicit none
double precision :: start,finish
double precision :: E,mu,pi
double precision :: dispbcelements(16,4), fbcelements(80,4), xyzofelements(96*3,4),xyzofelements0(4,96*3)
double precision,allocatable :: nx(:),ny(:),nz(:),xbar(:),ybar(:),zbar(:),jacobian(:)
double precision :: tonedim(16),vonedim(16),weightonedim(16),t(256),v(256),u(256),weight(256),xx(256),y(256),z(256)
double precision,allocatable :: K(:,:),F(:,:)
integer :: ndex,vindex,tindex,h,i,j,nelement,sizedispbcelements,sizefbcelements,ndispbcelements,nfbcelements
double precision :: x1,x2,x3,y1,y2,y3,z1,z2,z3,d,alpha,beta,gama,sigma,rr,drbydx,drbydy,drbydz,costheta,G,C1,C2,C3,CC
double precision :: ITxxE,ITxyE,ITxzE,ITyxE,ITyyE,ITyzE,ITzxE,ITzyE,ITzzE,IUxxE,IUxyE,IUxzE,IUyxE,IUyyE,IUyzE,IUzxE,IUzyE
double precision :: IUzzE,Txx,Txy,Txz,Tyx,Tyy,Tyz,Tzx,Tzy,Tzz,Uxx,Uxy,Uxz,Uyx,Uyy,Uyz,Uzx,Uzy,Uzz 
double precision,allocatable :: CPVITxxE(:),CPVITxyE(:),CPVITxzE(:),CPVITyxE(:),CPVITyyE(:),CPVITyzE(:)
double precision,allocatable :: CPVITzxE(:),CPVITzyE(:),CPVITzzE(:)
integer :: info,lda=96*3,ldb=96*3,nrhs=1,n=96*3,ipiv(96*3),ldaf=96*3,ldx=96*3,iwork(96*3),istat,totalsize
double precision :: af(96*3,96*3),work(4*96*3),r(96*3),c(96*3),x(96*3,1),rcond,ferr,berr
character :: fact='E',trans='N',equed='n'

! Enter the value of Young's modulus and Poisson's ratio
E=200000.0
mu=0.33
do i=1,16
  dispbcelements(i,1)=i+64
  dispbcelements(i,2)=0
  dispbcelements(i,3)=0
  dispbcelements(i,4)=0
enddo
do i=1,64
  fbcelements(i,1)=i
  fbcelements(i,2)=0
  fbcelements(i,3)=0
  fbcelements(i,4)=0
enddo
do i=65,80
  fbcelements(i,1)=i+16
  fbcelements(i,2)=0
  fbcelements(i,3)=4
  fbcelements(i,4)=0
enddo
open(101, file="inbem96.txt", status="unknown", action="read", form="formatted", IOSTAT=istat)
read (101, *) xyzofelements0
close(101)
do i=1,96*3
  do j=1,4
    xyzofelements(i,j)=xyzofelements0(j,i)
enddo
enddo
pi=3.141592653589793
G=E/(2*(1+mu))
CC=1/(16*pi*G*(1-mu))
C1=3-4*mu
C2=1/(8*pi*(1-mu))
C3=1-2*mu
totalsize=size(xyzofelements,1)
nelement=totalsize/3
sizedispbcelements=size(dispbcelements,1)
ndispbcelements=sizedispbcelements
sizefbcelements=size(fbcelements,1)
nfbcelements=sizefbcelements
allocate (nx(nelement))
allocate (ny(nelement))
allocate (nz(nelement))
allocate (xbar(nelement))
allocate (ybar(nelement))
allocate (zbar(nelement))
allocate (jacobian(nelement))
do i=1,nelement
    x1=xyzofelements(3*i-2,2)
    y1=xyzofelements(3*i-2,3)
    z1=xyzofelements(3*i-2,4)
    x2=xyzofelements(3*i-1,2)
    y2=xyzofelements(3*i-1,3)
    z2=xyzofelements(3*i-1,4)
    x3=xyzofelements(3*i,2)
    y3=xyzofelements(3*i,3)
    z3=xyzofelements(3*i,4)
    d=(((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))**2+((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))**2+((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))**2)**0.5
    nx(i)=((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))/d
    ny(i)=((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))/d
    nz(i)=((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))/d
    alpha=sqrt((x1-x2)**2+(y1-y2)**2+(z1-z2)**2)
    beta=sqrt((x2-x3)**2+(y2-y3)**2+(z2-z3)**2)
    gama=sqrt((x3-x1)**2+(y3-y1)**2+(z3-z1)**2)
    sigma=(alpha+beta+gama)/2
    jacobian(i)=2*sqrt(sigma*(sigma-alpha)*(sigma-beta)*(sigma-gama))
    xbar(i)=(x2-x1)*0.25+(x3-x1)*0.5+x1
    ybar(i)=(y2-y1)*0.25+(y3-y1)*0.5+y1
    zbar(i)=(z2-z1)*0.25+(z3-z1)*0.5+z1
enddo

! For 4 by 4 integration
! tonedim=(/-0.861136311594 -0.339981043585 0.339981043585 0.861136311594/)
! vonedim=(/-0.861136311594 -0.339981043585 0.339981043585 0.861136311594/)
! weightonedim=(/0.347854845137 0.652145154863 0.652145154863 0.347854845137/)

! For 8 by 8 integration
! tonedim=(/-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498/)
! vonedim=(/-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498/)
! weightonedim=(/0.10122853629 0.222381034453 0.313706645878 0.362683783378 0.362683783378 0.313706645878 0.222381034453 0.10122853629/)

! 16 by 16 integration

tonedim=(/-0.989400934992, -0.944575023073, -0.865631202388, -0.755404408355, -0.617876244403, -0.458016777657, -0.281603550779, & 
-0.0950125098376, 0.0950125098376, 0.281603550779, 0.458016777657, 0.617876244403, 0.755404408355, 0.865631202388, &
0.944575023073, 0.989400934992/)
vonedim=(/-0.989400934992, -0.944575023073, -0.865631202388, -0.755404408355, -0.617876244403, -0.458016777657, -0.281603550779, & 
-0.0950125098376, 0.0950125098376, 0.281603550779, 0.458016777657, 0.617876244403, 0.755404408355, 0.865631202388, &
0.944575023073, 0.989400934992/)
weightonedim=(/0.027152459411, 0.0622535239372, 0.0951585116838, 0.124628971256, 0.149595988817, 0.169156519395, 0.182603415045, &
0.189450610455, 0.189450610455, 0.182603415045, 0.169156519395, 0.149595988817, 0.124628971256, 0.0951585116838, & 
0.0622535239372, 0.027152459411/)

! For 32 by 32 integration
! tonedim=(/-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849/)
! vonedim=(/-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849/)
! weightonedim=(/0.00701814576495 0.0162774265831 0.0253910098329 0.0342745478477 0.0428359896785 0.0509978738117 0.0586839394615 0.0658220603578 0.0723456094297 0.078193695762 0.083311711103 0.0876518688047 0.0911736454878 0.0938441590423 0.0956384754512 0.0965398415811 0.0965398415811 0.0956384754512 0.0938441590423 0.0911736454878 0.0876518688047 0.083311711103 0.078193695762 0.0723456094297 0.0658220603578 0.0586839394615 0.0509978738117 0.0428359896785 0.0342745478477 0.0253910098329 0.0162774265831 0.00701814576495/)

ndex=1
do tindex=1,16
    do vindex=1,16
        t(ndex)=tonedim(tindex)
        v(ndex)=vonedim(vindex)
        weight(ndex)=weightonedim(tindex)*weightonedim(vindex)
        t(ndex)=0.5*t(ndex)+0.5
        v(ndex)=0.5*v(ndex)+0.5
        ndex=ndex+1
    enddo
enddo
u=t*(1-v)
allocate (CPVITxxE(nelement))
allocate (CPVITxyE(nelement))
allocate (CPVITxzE(nelement))
allocate (CPVITyxE(nelement))
allocate (CPVITyyE(nelement))
allocate (CPVITyzE(nelement))
allocate (CPVITzxE(nelement))
allocate (CPVITzyE(nelement))
allocate (CPVITzzE(nelement))
allocate (K(3*nelement,3*nelement))
allocate (F(3*nelement,1))
CPVITxxE=0
CPVITxyE=0
CPVITxzE=0
CPVITyxE=0
CPVITyyE=0
CPVITyzE=0
CPVITzxE=0
CPVITzyE=0
CPVITzzE=0

! DCLOCK() requires the module 'IFPORT' which is included in the Intel compiler 
start=DCLOCK()

do i=1,nelement
    do j=1,nfbcelements
        x1=xyzofelements(3*int(fbcelements(j,1))-2,2)
        y1=xyzofelements(3*int(fbcelements(j,1))-2,3)
        z1=xyzofelements(3*int(fbcelements(j,1))-2,4)
        x2=xyzofelements(3*int(fbcelements(j,1))-1,2)
        y2=xyzofelements(3*int(fbcelements(j,1))-1,3)
        z2=xyzofelements(3*int(fbcelements(j,1))-1,4)
        x3=xyzofelements(3*int(fbcelements(j,1)),2)
        y3=xyzofelements(3*int(fbcelements(j,1)),3)
        z3=xyzofelements(3*int(fbcelements(j,1)),4)
        xx=(x2-x1)*u+(x3-x1)*v+x1
        y=(y2-y1)*u+(y3-y1)*v+y1
        z=(z2-z1)*u+(z3-z1)*v+z1
        ITxxE=0
        ITxyE=0
        ITxzE=0
        ITyxE=0
        ITyyE=0
        ITyzE=0
        ITzxE=0
        ITzyE=0
        ITzzE=0
        IUxxE=0
        IUxyE=0
        IUxzE=0
        IUyxE=0
        IUyyE=0
        IUyzE=0
        IUzxE=0
        IUzyE=0
        IUzzE=0
        do h=1,256
            rr=sqrt((xx(h)-xbar(i))**2+(y(h)-ybar(i))**2+(z(h)-zbar(i))**2)
            drbydx=(xx(h)-xbar(i))/rr
            drbydy=(y(h)-ybar(i))/rr
            drbydz=(z(h)-zbar(i))/rr
            costheta=(1/rr)*((xx(h)-xbar(i))*nx(int(fbcelements(j,1)))+(y(h)-ybar(i))*ny(int(fbcelements(j,1)))+ &
            (z(h)-zbar(i))*nz(int(fbcelements(j,1))))
            Txx=(-C2/rr**2)*((C3+3*drbydx**2)*costheta)
            Tyy=(-C2/rr**2)*((C3+3*drbydy**2)*costheta)
            Tzz=(-C2/rr**2)*((C3+3*drbydz**2)*costheta)
            Txy=(-C2/rr**2)*(3*drbydx*drbydy*costheta-C3*(ny(int(fbcelements(j,1)))*drbydx-nx(int(fbcelements(j,1)))*drbydy))
            Tyx=(-C2/rr**2)*(3*drbydy*drbydx*costheta-C3*(nx(int(fbcelements(j,1)))*drbydy-ny(int(fbcelements(j,1)))*drbydx))
            Tyz=(-C2/rr**2)*(3*drbydy*drbydz*costheta-C3*(nz(int(fbcelements(j,1)))*drbydy-ny(int(fbcelements(j,1)))*drbydz))
            Tzy=(-C2/rr**2)*(3*drbydz*drbydy*costheta-C3*(ny(int(fbcelements(j,1)))*drbydz-nz(int(fbcelements(j,1)))*drbydy))
            Txz=(-C2/rr**2)*(3*drbydx*drbydz*costheta-C3*(nz(int(fbcelements(j,1)))*drbydx-nx(int(fbcelements(j,1)))*drbydz))
            Tzx=(-C2/rr**2)*(3*drbydz*drbydx*costheta-C3*(nx(int(fbcelements(j,1)))*drbydz-nz(int(fbcelements(j,1)))*drbydx))
            ITxxE=ITxxE+Txx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITxyE=ITxyE+Txy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITxzE=ITxzE+Txz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyxE=ITyxE+Tyx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyyE=ITyyE+Tyy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyzE=ITyzE+Tyz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzxE=ITzxE+Tzx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzyE=ITzyE+Tzy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzzE=ITzzE+Tzz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            Uxx=(CC/rr)*(C1+drbydx**2)
            Uyy=(CC/rr)*(C1+drbydy**2)
            Uzz=(CC/rr)*(C1+drbydz**2)
            Uxy=(CC/rr)*drbydx*drbydy
            Uyx=Uxy
            Uyz=(CC/rr)*drbydy*drbydz
            Uzy=Uyz
            Uxz=(CC/rr)*drbydx*drbydz
            Uzx=Uxz
            IUxxE=IUxxE+Uxx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUxyE=IUxyE+Uxy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUxzE=IUxzE+Uxz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyxE=IUyxE+Uyx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyyE=IUyyE+Uyy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyzE=IUyzE+Uyz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzxE=IUzxE+Uzx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzyE=IUzyE+Uzy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzzE=IUzzE+Uzz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
        enddo
        ITxxE=0.5*ITxxE
        ITxyE=0.5*ITxyE
        ITxzE=0.5*ITxzE
        ITyxE=0.5*ITyxE
        ITyyE=0.5*ITyyE
        ITyzE=0.5*ITyzE
        ITzxE=0.5*ITzxE
        ITzyE=0.5*ITzyE
        ITzzE=0.5*ITzzE
        IUxxE=0.5*IUxxE
        IUxyE=0.5*IUxyE
        IUxzE=0.5*IUxzE
        IUyxE=0.5*IUyxE
        IUyyE=0.5*IUyyE
        IUyzE=0.5*IUyzE
        IUzxE=0.5*IUzxE
        IUzyE=0.5*IUzyE
        IUzzE=0.5*IUzzE
        CPVITxxE(i)=CPVITxxE(i)-ITxxE
        CPVITxyE(i)=CPVITxyE(i)-ITxyE
        CPVITxzE(i)=CPVITxzE(i)-ITxzE
        CPVITyxE(i)=CPVITyxE(i)-ITyxE
        CPVITyyE(i)=CPVITyyE(i)-ITyyE
        CPVITyzE(i)=CPVITyzE(i)-ITyzE
        CPVITzxE(i)=CPVITzxE(i)-ITzxE
        CPVITzyE(i)=CPVITzyE(i)-ITzyE
        CPVITzzE(i)=CPVITzzE(i)-ITzzE
        if (i==int(fbcelements(j,1))) then
            CPVITxxE(i)=CPVITxxE(i)+ITxxE
            CPVITxyE(i)=CPVITxyE(i)+ITxyE
            CPVITxzE(i)=CPVITxzE(i)+ITxzE
            CPVITyxE(i)=CPVITyxE(i)+ITyxE
            CPVITyyE(i)=CPVITyyE(i)+ITyyE
            CPVITyzE(i)=CPVITyzE(i)+ITyzE
            CPVITzxE(i)=CPVITzxE(i)+ITzxE
            CPVITzyE(i)=CPVITzyE(i)+ITzyE
            CPVITzzE(i)=CPVITzzE(i)+ITzzE
        endif
        K(3*i-2,3*int(fbcelements(j,1))-2)=ITxxE
        K(3*i-2,3*int(fbcelements(j,1))-1)=ITxyE
        K(3*i-2,3*int(fbcelements(j,1)))=ITxzE
        K(3*i-1,3*int(fbcelements(j,1))-2)=ITyxE
        K(3*i-1,3*int(fbcelements(j,1))-1)=ITyyE
        K(3*i-1,3*int(fbcelements(j,1)))=ITyzE
        K(3*i,3*int(fbcelements(j,1))-2)=ITzxE
        K(3*i,3*int(fbcelements(j,1))-1)=ITzyE
        K(3*i,3*int(fbcelements(j,1)))=ITzzE
        F(3*i-2,1)=F(3*i-2,1)+fbcelements(j,2)*IUxxE+fbcelements(j,3)*IUxyE+fbcelements(j,4)*IUxzE
        F(3*i-1,1)=F(3*i-1,1)+fbcelements(j,2)*IUyxE+fbcelements(j,3)*IUyyE+fbcelements(j,4)*IUyzE
        F(3*i,1)=F(3*i,1)+fbcelements(j,2)*IUzxE+fbcelements(j,3)*IUzyE+fbcelements(j,4)*IUzzE
    enddo
    do j=1,ndispbcelements
        x1=xyzofelements(3*int(dispbcelements(j,1))-2,2)
        y1=xyzofelements(3*int(dispbcelements(j,1))-2,3)
        z1=xyzofelements(3*int(dispbcelements(j,1))-2,4)
        x2=xyzofelements(3*int(dispbcelements(j,1))-1,2)
        y2=xyzofelements(3*int(dispbcelements(j,1))-1,3)
        z2=xyzofelements(3*int(dispbcelements(j,1))-1,4)
        x3=xyzofelements(3*int(dispbcelements(j,1)),2)
        y3=xyzofelements(3*int(dispbcelements(j,1)),3)
        z3=xyzofelements(3*int(dispbcelements(j,1)),4)
        xx=(x2-x1)*u+(x3-x1)*v+x1
        y=(y2-y1)*u+(y3-y1)*v+y1
        z=(z2-z1)*u+(z3-z1)*v+z1
        ITxxE=0
        ITxyE=0
        ITxzE=0
        ITyxE=0
        ITyyE=0
        ITyzE=0
        ITzxE=0
        ITzyE=0
        ITzzE=0
        IUxxE=0
        IUxyE=0
        IUxzE=0
        IUyxE=0
        IUyyE=0
        IUyzE=0
        IUzxE=0
        IUzyE=0
        IUzzE=0
        do h=1,256
            rr=sqrt((xx(h)-xbar(i))**2+(y(h)-ybar(i))**2+(z(h)-zbar(i))**2)
            drbydx=(xx(h)-xbar(i))/rr
            drbydy=(y(h)-ybar(i))/rr
            drbydz=(z(h)-zbar(i))/rr
            costheta=(1/rr)*((xx(h)-xbar(i))*nx(int(dispbcelements(j,1)))+(y(h)-ybar(i))*ny(int(dispbcelements(j,1)))+ &
            (z(h)-zbar(i))*nz(int(dispbcelements(j,1))))
            Txx=(-C2/rr**2)*((C3+3*drbydx**2)*costheta)
            Tyy=(-C2/rr**2)*((C3+3*drbydy**2)*costheta)
            Tzz=(-C2/rr**2)*((C3+3*drbydz**2)*costheta)
            Txy=(-C2/rr**2)*(3*drbydx*drbydy*costheta-C3*(ny(int(dispbcelements(j,1)))*drbydx-nx(int(dispbcelements(j,1)))*drbydy))
            Tyx=(-C2/rr**2)*(3*drbydy*drbydx*costheta-C3*(nx(int(dispbcelements(j,1)))*drbydy-ny(int(dispbcelements(j,1)))*drbydx))
            Tyz=(-C2/rr**2)*(3*drbydy*drbydz*costheta-C3*(nz(int(dispbcelements(j,1)))*drbydy-ny(int(dispbcelements(j,1)))*drbydz))
            Tzy=(-C2/rr**2)*(3*drbydz*drbydy*costheta-C3*(ny(int(dispbcelements(j,1)))*drbydz-nz(int(dispbcelements(j,1)))*drbydy))
            Txz=(-C2/rr**2)*(3*drbydx*drbydz*costheta-C3*(nz(int(dispbcelements(j,1)))*drbydx-nx(int(dispbcelements(j,1)))*drbydz))
            Tzx=(-C2/rr**2)*(3*drbydz*drbydx*costheta-C3*(nx(int(dispbcelements(j,1)))*drbydz & 
-nz(int(dispbcelements(j,1)))*drbydx))            
            ITxxE=ITxxE+Txx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITxyE=ITxyE+Txy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITxzE=ITxzE+Txz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyxE=ITyxE+Tyx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyyE=ITyyE+Tyy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyzE=ITyzE+Tyz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzxE=ITzxE+Tzx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzyE=ITzyE+Tzy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzzE=ITzzE+Tzz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            Uxx=(CC/rr)*(C1+drbydx**2)
            Uyy=(CC/rr)*(C1+drbydy**2)
            Uzz=(CC/rr)*(C1+drbydz**2)
            Uxy=(CC/rr)*drbydx*drbydy
            Uyx=Uxy
            Uyz=(CC/rr)*drbydy*drbydz
            Uzy=Uyz
            Uxz=(CC/rr)*drbydx*drbydz
            Uzx=Uxz
            IUxxE=IUxxE+Uxx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUxyE=IUxyE+Uxy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUxzE=IUxzE+Uxz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyxE=IUyxE+Uyx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyyE=IUyyE+Uyy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyzE=IUyzE+Uyz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzxE=IUzxE+Uzx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzyE=IUzyE+Uzy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzzE=IUzzE+Uzz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
        enddo
        ITxxE=0.5*ITxxE
        ITxyE=0.5*ITxyE
        ITxzE=0.5*ITxzE
        ITyxE=0.5*ITyxE
        ITyyE=0.5*ITyyE
        ITyzE=0.5*ITyzE
        ITzxE=0.5*ITzxE
        ITzyE=0.5*ITzyE
        ITzzE=0.5*ITzzE
        IUxxE=0.5*IUxxE
        IUxyE=0.5*IUxyE
        IUxzE=0.5*IUxzE
        IUyxE=0.5*IUyxE
        IUyyE=0.5*IUyyE
        IUyzE=0.5*IUyzE
        IUzxE=0.5*IUzxE
        IUzyE=0.5*IUzyE
        IUzzE=0.5*IUzzE
        CPVITxxE(i)=CPVITxxE(i)-ITxxE
        CPVITxyE(i)=CPVITxyE(i)-ITxyE
        CPVITxzE(i)=CPVITxzE(i)-ITxzE
        CPVITyxE(i)=CPVITyxE(i)-ITyxE
        CPVITyyE(i)=CPVITyyE(i)-ITyyE
        CPVITyzE(i)=CPVITyzE(i)-ITyzE
        CPVITzxE(i)=CPVITzxE(i)-ITzxE
        CPVITzyE(i)=CPVITzyE(i)-ITzyE
        CPVITzzE(i)=CPVITzzE(i)-ITzzE
        if (i==int(fbcelements(j,1))) then
            CPVITxxE(i)=CPVITxxE(i)+ITxxE
            CPVITxyE(i)=CPVITxyE(i)+ITxyE
            CPVITxzE(i)=CPVITxzE(i)+ITxzE
            CPVITyxE(i)=CPVITyxE(i)+ITyxE
            CPVITyyE(i)=CPVITyyE(i)+ITyyE
            CPVITyzE(i)=CPVITyzE(i)+ITyzE
            CPVITzxE(i)=CPVITzxE(i)+ITzxE
            CPVITzyE(i)=CPVITzyE(i)+ITzyE
            CPVITzzE(i)=CPVITzzE(i)+ITzzE
        endif
        K(3*i-2,3*int(dispbcelements(j,1))-2)=IUxxE
        K(3*i-2,3*int(dispbcelements(j,1))-1)=IUxyE
        K(3*i-2,3*int(dispbcelements(j,1)))=IUxzE
        K(3*i-1,3*int(dispbcelements(j,1))-2)=IUyxE
        K(3*i-1,3*int(dispbcelements(j,1))-1)=IUyyE
        K(3*i-1,3*int(dispbcelements(j,1)))=IUyzE
        K(3*i,3*int(dispbcelements(j,1))-2)=IUzxE
        K(3*i,3*int(dispbcelements(j,1))-1)=IUzyE
        K(3*i,3*int(dispbcelements(j,1)))=IUzzE
        F(3*i-2,1)=F(3*i-2,1)+dispbcelements(j,2)*ITxxE+dispbcelements(j,3)*ITxyE+dispbcelements(j,4)*ITxzE
        F(3*i-1,1)=F(3*i-1,1)+dispbcelements(j,2)*ITyxE+dispbcelements(j,3)*ITyyE+dispbcelements(j,4)*ITyzE
        F(3*i,1)=F(3*i,1)+dispbcelements(j,2)*ITzxE+dispbcelements(j,3)*ITzyE+dispbcelements(j,4)*ITzzE
        if (i==int(dispbcelements(j,1))) then
            F(3*i-2,1)=F(3*i-2,1)-dispbcelements(j,2)*ITxxE-dispbcelements(j,3)*ITxyE-dispbcelements(j,4)*ITxzE
            F(3*i-1,1)=F(3*i-1,1)-dispbcelements(j,2)*ITyxE-dispbcelements(j,3)*ITyyE-dispbcelements(j,4)*ITyzE
            F(3*i,1)=F(3*i,1)-dispbcelements(j,2)*ITzxE-dispbcelements(j,3)*ITzyE-dispbcelements(j,4)*ITzzE
        endif
    enddo   
enddo
do i=1,nelement    
    do j=1,nfbcelements
        if (i==int(fbcelements(j,1))) then
            K(3*i-2,3*int(fbcelements(j,1))-2)=CPVITxxE(i)
            K(3*i-2,3*int(fbcelements(j,1))-1)=CPVITxyE(i)
            K(3*i-2,3*int(fbcelements(j,1)))=CPVITxzE(i)
            K(3*i-1,3*int(fbcelements(j,1))-2)=CPVITyxE(i)
            K(3*i-1,3*int(fbcelements(j,1))-1)=CPVITyyE(i)
            K(3*i-1,3*int(fbcelements(j,1)))=CPVITyzE(i)
            K(3*i,3*int(fbcelements(j,1))-2)=CPVITzxE(i)
            K(3*i,3*int(fbcelements(j,1))-1)=CPVITzyE(i)
            K(3*i,3*int(fbcelements(j,1)))=CPVITzzE(i)
        endif
    enddo
    do j=1,ndispbcelements
        if (i==int(dispbcelements(j,1))) then
            F(3*i-2,1)=F(3*i-2,1)+dispbcelements(j,2)*CPVITxxE(i)+dispbcelements(j,3)*CPVITxyE(i)+dispbcelements(j,4)*CPVITxzE(i)
            F(3*i-1,1)=F(3*i-1,1)+dispbcelements(j,2)*CPVITyxE(i)+dispbcelements(j,3)*CPVITyyE(i)+dispbcelements(j,4)*CPVITyzE(i)
            F(3*i,1)=F(3*i,1)+dispbcelements(j,2)*CPVITzxE(i)+dispbcelements(j,3)*CPVITzyE(i)+dispbcelements(j,4)*CPVITzzE(i)
        endif
    enddo
enddo

!Solve
!soln=K\F

! Solve the system of equations
call dgesvx(fact,trans,n,nrhs,K,lda,af,ldaf,ipiv,equed,r,c,F,ldb,x,ldx,rcond,ferr,berr,work,iwork,info)

finish=DCLOCK()

! Display unknown dofs for each element

open(102, file="outbem96.txt", status="unknown", action="write", form="formatted", IOSTAT=istat)
write (102, *) x
close(102)

deallocate (nx,ny,nz,xbar,ybar,zbar,jacobian)
deallocate (CPVITxxE,CPVITxyE,CPVITxzE,CPVITyxE,CPVITyyE,CPVITyzE,CPVITzxE,CPVITzyE,CPVITzzE,K,F)


open(103, file="timebem96.txt", status="unknown", action="write", form="formatted", IOSTAT=istat)
write (103, *) finish-start
close(103)

end program bemconst


==> bemconst.m <==

% Copyright (C) 2014, Kirana Kumara P

% Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

% The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

% THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

% -------------------------------------------------------------------------------------------------------------------------

% This code is authored by Kirana Kumara P, Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore - 560012, India.

% Author hereby declares that the present code is the original work of the author. Further, author hereby declares that the present code, in full or in part, is not a translation or a copy of any of the existing codes written by someone else.

% Author's institution (Indian Institute of Science) has informed the author in writing that the institution is not interested in claiming any copyright on the present code.

% Author is grateful to the Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore, INDIA, for providing an opportunity to carry out this work. Author is grateful to the Indian Institute of Science, Bangalore, INDIA, for providing the necessary infrastructure to carry out this work.

% Contact email ID of the author is: kiranakumarap@gmail.com

% It may be helpful to go through the following two sources to understand the present code:
% [1] Kirana Kumara P, A MATLAB Code for Three Dimensional Linear Elastostatics using Constant Boundary Elements, International Journal of Advances in Engineering Sciences, Vol. 2, No. 3, pp. 9-20, 2012.
% [2] Kirana Kumara P, A study of the speed and the accuracy of the Boundary Element Method as applied to the computational simulation of biological organs, Available from: http://arxiv.org/abs/1311.4533v1

% -------------------------------------------------------------------------------------------------------------------------  

% This is a MATLAB program which solves any three dimensional linear elastostatic (without body forces) problem using constant boundary elements.
% This is a serial code
% Strongly singular integrals are handled using rigid body modes
% Weakly singular integrals are not handled by any special methods. The program uses 16 by 16 (256 in total) integration points over each of the boundary elements; high number of numerical integration points take care of weak singularity. Program can be easily modified to use 4 by 4, 8 by 8, or 32 by 32 integration points (locations and weights of the integration points for these cases are listed in this code too). Test runs showed that using 4 by 4 integration does not give very accure results whereas 8 by 8 integration is fine. But use 16 by 16 integration to ensure that one does not get erroneous results because of inaccurate integration. There is not much improvement in accuracy by using more than 16 by 16 integration points.  
% This code has been tested using MATLAB R2011b 
% This program uses a geometry that is described by 96 triangular boundary elements. However, the program can be very easily modified to solve any problem that uses a geometry that is described by any number of surface triangles.  
% In this program, element numbers from 65 to 80 are fixed. Element numbers from 1 to 64 are subjected to zero traction, and element numbers from 81 to 96 are subjected to a traction '4' in the y direction. Hence, in total, 16 elements are subjected to displacement boundary condition, and 80 elements are subjected to traction boundary condition. When using this program to solve another problem, suitable modifications have to be made to incorporate appropriate boundary conditions.

clear;
clear all;
clc;
format long;
E=200000;
mu=0.33;
dispbcelements=[65 0 0 0;66 0 0 0;67 0 0 0;68 0 0 0; 69 0 0 0; 70 0 0 0; 71 0 0 0; 72 0 0 0; 73 0 0 0; 74 0 0 0; 75 0 0 0;76 0 0 0;77 0 0 0;78 0 0 0; 79 0 0 0; 80 0 0 0];
fbcelements=[81 0 4 0;82 0 4 0;83 0 4 0;84 0 4 0; 85 0 4 0;86 0 4 0; 87 0 4 0; 88 0 4 0; 89 0 4 0; 90 0 4 0; 91 0 4 0;92 0 4 0; 93 0 4 0;94 0 4 0; 95 0 4 0; 96 0 4 0];
fbczeroelements(1:64,1:4)=0;
for i=1:64
    fbczeroelements(i,1)=i;
end

% fbczeroelements(_:_,1:4)=0;
% for i=_:_
%     fbczeroelements(i,1)=i;
% end
% fbczeroelements(_:_,1:4)=0;
% for i=_:_
%     fbczeroelements(i,1)=i;
% end
% fbczeroelements(_:_,1:4)=0;
% for i=_:_
%     fbczeroelements(i,1)=i;
% end
 
% fbczeroelements(_:_,:)=[];
% fbczeroelements(_:_,:)=[];

fbcelements=[fbczeroelements;fbcelements];
xyzofelements=[1 1.000000 4.000000 1.000000;
   1 2.000000 4.000000 2.000000;
   1 2.000000 4.000000 0.000000;
  
   2 1.000000 4.000000 1.000000;
   2 2.000000 4.000000 0.000000;
   2 0.000000 4.000000 0.000000;
      
   3 0.000000 1.000000 3.000000;
   3 0.000000 0.000000 4.000000;
   3 0.000000 2.000000 4.000000;
  
   4 0.000000 1.000000 3.000000;
   4 0.000000 2.000000 4.000000;
   4 0.000000 2.000000 2.000000;
  
   5 3.000000 4.000000 1.000000;
   5 2.000000 4.000000 2.000000;
   5 4.000000 4.000000 2.000000;
  
   6 3.000000 4.000000 1.000000;
   6 4.000000 4.000000 2.000000;
   6 4.000000 4.000000 0.000000;
  
   7 4.000000 3.000000 1.000000;
   7 4.000000 4.000000 0.000000;
   7 4.000000 4.000000 2.000000;
  
   8 4.000000 3.000000 1.000000;
   8 4.000000 4.000000 2.000000;
   8 4.000000 2.000000 2.000000;
  
   9 0.000000 3.000000 3.000000;
   9 0.000000 2.000000 2.000000;
   9 0.000000 2.000000 4.000000;
  
   10 0.000000 3.000000 3.000000;
   10 0.000000 2.000000 4.000000;
   10 0.000000 4.000000 4.000000;
  
   11 4.000000 1.000000 1.000000;
   11 4.000000 0.000000 0.000000;
   11 4.000000 2.000000 0.000000;
  
   12 4.000000 1.000000 1.000000;
   12 4.000000 2.000000 0.000000;
   12 4.000000 2.000000 2.000000;
  
   13 4.000000 1.000000 3.000000;
   13 4.000000 2.000000 2.000000;
   13 4.000000 2.000000 4.000000;
  
   14 4.000000 1.000000 3.000000;
   14 4.000000 2.000000 4.000000;
   14 4.000000 0.000000 4.000000;
   
   15 4.000000 3.000000 3.000000;
   15 4.000000 2.000000 2.000000;
   15 4.000000 4.000000 2.000000;
  
   16 4.000000 3.000000 3.000000;
   16 4.000000 4.000000 2.000000;
   16 4.000000 4.000000 4.000000;
  
   17 0.000000 1.000000 1.000000;
   17 0.000000 2.000000 2.000000;
   17 0.000000 2.000000 0.000000;
  
   18 0.000000 1.000000 1.000000;
   18 0.000000 2.000000 0.000000;
   18 0.000000 0.000000 0.000000;
  
   19 3.000000 0.000000 3.000000;
   19 4.000000 0.000000 4.000000;
   19 2.000000 0.000000 4.000000;
  
   20 3.000000 0.000000 3.000000;
   20 2.000000 0.000000 4.000000;
   20 2.000000 0.000000 2.000000;
  
   21 3.000000 0.000000 1.000000;
   21 4.000000 0.000000 0.000000;
   21 4.000000 0.000000 2.000000;
  
   22 3.000000 0.000000 1.000000;
   22 4.000000 0.000000 2.000000;
   22 2.000000 0.000000 2.000000;
  
   23 1.000000 0.000000 1.000000;
   23 0.000000 0.000000 0.000000;
   23 2.000000 0.000000 0.000000;
  
   24 1.000000 0.000000 1.000000;
   24 2.000000 0.000000 0.000000;
   24 2.000000 0.000000 2.000000;
   
   25 1.000000 0.000000 3.000000;
   25 2.000000 0.000000 2.000000;
   25 2.000000 0.000000 4.000000;
  
   26 1.000000 0.000000 3.000000;
   26 2.000000 0.000000 4.000000;
   26 0.000000 0.000000 4.000000;
    
   27 0.000000 3.000000 1.000000;
   27 0.000000 2.000000 2.000000;
   27 0.000000 4.000000 2.000000;
  
   28 0.000000 3.000000 1.000000;
   28 0.000000 4.000000 2.000000;
   28 0.000000 4.000000 0.000000;
  
   29 3.000000 4.000000 3.000000;
   29 4.000000 4.000000 4.000000;
   29 4.000000 4.000000 2.000000;
  
   30 3.000000 4.000000 3.000000;
   30 4.000000 4.000000 2.000000;
   30 2.000000 4.000000 2.000000;
  
   31 1.000000 4.000000 3.000000;
   31 0.000000 4.000000 4.000000;
   31 2.000000 4.000000 4.000000;
  
   32 1.000000 4.000000 3.000000;
   32 2.000000 4.000000 4.000000;
   32 2.000000 4.000000 2.000000;
   
   33 2.000000 4.000000 2.000000;
   33 2.000000 4.000000 4.000000;
   33 3.000000 4.000000 3.000000;
  
   34 2.000000 4.000000 2.000000;
   34 3.000000 4.000000 1.000000;
   34 2.000000 4.000000 0.000000;
  
   35 4.000000 2.000000 2.000000;
   35 4.000000 2.000000 0.000000;
   35 4.000000 3.000000 1.000000;
  
   36 4.000000 2.000000 2.000000;
   36 4.000000 3.000000 3.000000;
   36 4.000000 2.000000 4.000000;
  
   37 0.000000 2.000000 2.000000;
   37 0.000000 1.000000 1.000000;
   37 0.000000 0.000000 2.000000;
  
   38 0.000000 2.000000 2.000000;
   38 0.000000 0.000000 2.000000;
   38 0.000000 1.000000 3.000000;
  
   39 2.000000 0.000000 2.000000;
   39 2.000000 0.000000 0.000000;
   39 3.000000 0.000000 1.000000;
  
   40 2.000000 0.000000 2.000000;
   40 4.000000 0.000000 2.000000;
   40 3.000000 0.000000 3.000000;
   
   41 0.000000 3.000000 3.000000;
   41 0.000000 4.000000 2.000000;
   41 0.000000 2.000000 2.000000;
  
   42 0.000000 2.000000 0.000000;
   42 0.000000 2.000000 2.000000;
   42 0.000000 3.000000 1.000000;
  
   43 0.000000 4.000000 4.000000;
   43 0.000000 4.000000 2.000000;
   43 0.000000 3.000000 3.000000;
  
   44 0.000000 1.000000 3.000000;
   44 0.000000 0.000000 2.000000;
   44 0.000000 0.000000 4.000000;
  
   45 0.000000 0.000000 0.000000;
   45 0.000000 0.000000 2.000000;
   45 0.000000 1.000000 1.000000;
  
   46 0.000000 2.000000 0.000000;
   46 0.000000 3.000000 1.000000;
   46 0.000000 4.000000 0.000000;
  
   47 1.000000 4.000000 3.000000;
   47 2.000000 4.000000 2.000000;
   47 0.000000 4.000000 2.000000;
  
   48 1.000000 4.000000 1.000000;
   48 0.000000 4.000000 2.000000;
   48 2.000000 4.000000 2.000000;
  
   49 4.000000 4.000000 4.000000;
   49 3.000000 4.000000 3.000000;
   49 2.000000 4.000000 4.000000;
  
   50 1.000000 4.000000 3.000000;
   50 0.000000 4.000000 2.000000;
   50 0.000000 4.000000 4.000000;
  
   51 0.000000 4.000000 0.000000;
   51 0.000000 4.000000 2.000000;
   51 1.000000 4.000000 1.000000;
  
   52 2.000000 4.000000 0.000000;
   52 3.000000 4.000000 1.000000;
   52 4.000000 4.000000 0.000000;
  
   53 4.000000 1.000000 3.000000;
   53 4.000000 0.000000 2.000000;
   53 4.000000 2.000000 2.000000;
  
   54 4.000000 1.000000 1.000000;
   54 4.000000 2.000000 2.000000;
   54 4.000000 0.000000 2.000000;
  
   55 4.000000 0.000000 4.000000;
   55 4.000000 0.000000 2.000000;
   55 4.000000 1.000000 3.000000;
  
   56 4.000000 2.000000 4.000000;
   56 4.000000 3.000000 3.000000;
   56 4.000000 4.000000 4.000000;
  
   57 4.000000 4.000000 0.000000;
   57 4.000000 3.000000 1.000000;
   57 4.000000 2.000000 0.000000;
  
   58 4.000000 1.000000 1.000000;
   58 4.000000 0.000000 2.000000;
   58 4.000000 0.000000 0.000000;
  
   59 1.000000 0.000000 3.000000;
   59 0.000000 0.000000 2.000000;
   59 2.000000 0.000000 2.000000;
  
   60 1.000000 0.000000 1.000000;
   60 2.000000 0.000000 2.000000;
   60 0.000000 0.000000 2.000000;
  
   61 0.000000 0.000000 4.000000;
   61 0.000000 0.000000 2.000000;
   61 1.000000 0.000000 3.000000;
  
   62 3.000000 0.000000 3.000000;
   62 4.000000 0.000000 2.000000;
   62 4.000000 0.000000 4.000000;
  
   63 4.000000 0.000000 0.000000;
   63 3.000000 0.000000 1.000000;
   63 2.000000 0.000000 0.000000;
  
   64 1.000000 0.000000 1.000000;
   64 0.000000 0.000000 2.000000;
   64 0.000000 0.000000 0.000000;

   65 3.000000 1.000000 0.000000;
   65 2.000000 2.000000 0.000000;
   65 4.000000 2.000000 0.000000;
  
   66 3.000000 1.000000 0.000000;
   66 4.000000 2.000000 0.000000;
   66 4.000000 0.000000 0.000000;

   67 3.000000 3.000000 0.000000;
   67 4.000000 4.000000 0.000000;
   67 4.000000 2.000000 0.000000;
  
   68 3.000000 3.000000 0.000000;
   68 4.000000 2.000000 0.000000;
   68 2.000000 2.000000 0.000000;

   69 1.000000 3.000000 0.000000;
   69 0.000000 4.000000 0.000000;
   69 2.000000 4.000000 0.000000;
  
   70 1.000000 3.000000 0.000000;
   70 2.000000 4.000000 0.000000;
   70 2.000000 2.000000 0.000000;

   71 1.000000 1.000000 0.000000;
   71 2.000000 2.000000 0.000000;
   71 2.000000 0.000000 0.000000;
  
   72 1.000000 1.000000 0.000000;
   72 2.000000 0.000000 0.000000;
   72 0.000000 0.000000 0.000000;

   73 2.000000 2.000000 0.000000;
   73 2.000000 4.000000 0.000000;
   73 3.000000 3.000000 0.000000;
  
   74 2.000000 2.000000 0.000000;
   74 3.000000 1.000000 0.000000;
   74 2.000000 0.000000 0.000000;

   75 2.000000 2.000000 0.000000;
   75 0.000000 2.000000 0.000000;
   75 1.000000 3.000000 0.000000;
  
   76 1.000000 1.000000 0.000000;
   76 0.000000 2.000000 0.000000;
   76 2.000000 2.000000 0.000000;
  
   77 1.000000 3.000000 0.000000;
   77 0.000000 2.000000 0.000000;
   77 0.000000 4.000000 0.000000;
  
   78 3.000000 3.000000 0.000000;
   78 2.000000 4.000000 0.000000;
   78 4.000000 4.000000 0.000000;
  
   79 0.000000 0.000000 0.000000;
   79 0.000000 2.000000 0.000000;
   79 1.000000 1.000000 0.000000;
  
   80 2.000000 0.000000 0.000000;
   80 3.000000 1.000000 0.000000;
   80 4.000000 0.000000 0.000000;

   81 1.000000 3.000000 4.000000;
   81 2.000000 2.000000 4.000000;
   81 2.000000 4.000000 4.000000;
  
   82 1.000000 3.000000 4.000000;
   82 2.000000 4.000000 4.000000;
   82 0.000000 4.000000 4.000000;

   83 3.000000 3.000000 4.000000;
   83 4.000000 4.000000 4.000000;
   83 2.000000 4.000000 4.000000;
  
   84 3.000000 3.000000 4.000000;
   84 2.000000 4.000000 4.000000;
   84 2.000000 2.000000 4.000000;

   85 1.000000 1.000000 4.000000;
   85 0.000000 0.000000 4.000000;
   85 2.000000 0.000000 4.000000;
  
   86 1.000000 1.000000 4.000000;
   86 2.000000 0.000000 4.000000;
   86 2.000000 2.000000 4.000000;

   87 3.000000 1.000000 4.000000;
   87 4.000000 0.000000 4.000000;
   87 4.000000 2.000000 4.000000;
  
   88 3.000000 1.000000 4.000000;
   88 4.000000 2.000000 4.000000;
   88 2.000000 2.000000 4.000000;

   89 2.000000 2.000000 4.000000;
   89 2.000000 0.000000 4.000000;
   89 3.000000 1.000000 4.000000;
  
   90 2.000000 2.000000 4.000000;
   90 4.000000 2.000000 4.000000;
   90 3.000000 3.000000 4.000000;

   91 1.000000 3.000000 4.000000;
   91 0.000000 2.000000 4.000000;
   91 2.000000 2.000000 4.000000;
  
   92 1.000000 1.000000 4.000000;
   92 2.000000 2.000000 4.000000;
   92 0.000000 2.000000 4.000000;
  
   93 0.000000 4.000000 4.000000;
   93 0.000000 2.000000 4.000000;
   93 1.000000 3.000000 4.000000;
  
   94 4.000000 4.000000 4.000000;
   94 3.000000 3.000000 4.000000;
   94 4.000000 2.000000 4.000000;
  
   95 4.000000 0.000000 4.000000;
   95 3.000000 1.000000 4.000000;
   95 2.000000 0.000000 4.000000;
  
   96 1.000000 1.000000 4.000000;
   96 0.000000 2.000000 4.000000;
   96 0.000000 0.000000 4.000000];
G=E/(2*(1+mu));
C=1/(16*pi*G*(1-mu));
C1=3-4*mu;
C2=1/(8*pi*(1-mu));
C3=1-2*mu;
n=2;
totalsize=size(xyzofelements);
nelement=totalsize(1,1)/3;
sizedispbcelements=size(dispbcelements);
ndispbcelements=sizedispbcelements(1,1);
sizefbcelements=size(fbcelements);
nfbcelements=sizefbcelements(1,1);
nx(1:nelement)=0;
ny(1:nelement)=0;
nz(1:nelement)=0;
xbar(1:nelement)=0;
ybar(1:nelement)=0;
zbar(1:nelement)=0;
J(1:nelement)=0;
for i=1:nelement
    x1=xyzofelements(3*i-2,2);
    y1=xyzofelements(3*i-2,3);
    z1=xyzofelements(3*i-2,4);
    x2=xyzofelements(3*i-1,2);
    y2=xyzofelements(3*i-1,3);
    z2=xyzofelements(3*i-1,4);
    x3=xyzofelements(3*i,2);
    y3=xyzofelements(3*i,3);
    z3=xyzofelements(3*i,4);
    d=(((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))^2+((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))^2+((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))^2)^0.5;
    nx(i)=((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))/d;
    ny(i)=((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))/d;
    nz(i)=((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))/d;
    alpha=sqrt((x1-x2)^2+(y1-y2)^2+(z1-z2)^2);
    beta=sqrt((x2-x3)^2+(y2-y3)^2+(z2-z3)^2);
    gamma=sqrt((x3-x1)^2+(y3-y1)^2+(z3-z1)^2);
    sigma=(alpha+beta+gamma)/2;
    J(i)=2*sqrt(sigma*(sigma-alpha)*(sigma-beta)*(sigma-gamma));
    xbar(i)=(x2-x1)*0.25+(x3-x1)*0.5+x1;
    ybar(i)=(y2-y1)*0.25+(y3-y1)*0.5+y1;
    zbar(i)=(z2-z1)*0.25+(z3-z1)*0.5+z1;
end

% For 4 by 4 integration
% tonedim=[-0.861136311594 -0.339981043585 0.339981043585 0.861136311594];
% vonedim=[-0.861136311594 -0.339981043585 0.339981043585 0.861136311594];
% weightonedim=[0.347854845137 0.652145154863 0.652145154863 0.347854845137];

% For 8 by 8 integration
% tonedim=[-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498];
% vonedim=[-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498];
% weightonedim=[0.10122853629 0.222381034453 0.313706645878 0.362683783378 0.362683783378 0.313706645878 0.222381034453 0.10122853629];

% 16 by 16 integration
tonedim=[-0.989400934992 -0.944575023073 -0.865631202388 -0.755404408355 -0.617876244403 -0.458016777657 -0.281603550779 -0.0950125098376 0.0950125098376 0.281603550779 0.458016777657 0.617876244403 0.755404408355 0.865631202388 0.944575023073 0.989400934992];
vonedim=[-0.989400934992 -0.944575023073 -0.865631202388 -0.755404408355 -0.617876244403 -0.458016777657 -0.281603550779 -0.0950125098376 0.0950125098376 0.281603550779 0.458016777657 0.617876244403 0.755404408355 0.865631202388 0.944575023073 0.989400934992];
weightonedim=[0.027152459411 0.0622535239372 0.0951585116838 0.124628971256 0.149595988817 0.169156519395 0.182603415045 0.189450610455 0.189450610455 0.182603415045 0.169156519395 0.149595988817 0.124628971256 0.0951585116838 0.0622535239372 0.027152459411];

% For 32 by 32 integration
% tonedim=[-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849];
% vonedim=[-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849];
% weightonedim=[0.00701814576495 0.0162774265831 0.0253910098329 0.0342745478477 0.0428359896785 0.0509978738117 0.0586839394615 0.0658220603578 0.0723456094297 0.078193695762 0.083311711103 0.0876518688047 0.0911736454878 0.0938441590423 0.0956384754512 0.0965398415811 0.0965398415811 0.0956384754512 0.0938441590423 0.0911736454878 0.0876518688047 0.083311711103 0.078193695762 0.0723456094297 0.0658220603578 0.0586839394615 0.0509978738117 0.0428359896785 0.0342745478477 0.0253910098329 0.0162774265831 0.00701814576495];

index=1;
t(1:256)=0;
v(1:256)=0;
weight(1:256)=0;
for tindex=1:16
    for vindex=1:16
        t(index)=tonedim(tindex);
        v(index)=vonedim(vindex);
        weight(index)=weightonedim(tindex)*weightonedim(vindex);
        t(index)=0.5*t(index)+0.5;
        v(index)=0.5*v(index)+0.5;
        index=index+1;
    end
end
u=t.*(1-v);
K=zeros(3*nelement);
F(1:3*nelement,1)=0;
CPVITxxE(1:nelement)=0;
CPVITxyE(1:nelement)=0;
CPVITxzE(1:nelement)=0;
CPVITyxE(1:nelement)=0;
CPVITyyE(1:nelement)=0;
CPVITyzE(1:nelement)=0;
CPVITzxE(1:nelement)=0;
CPVITzyE(1:nelement)=0;
CPVITzzE(1:nelement)=0; 
for i=1:nelement
    for j=1:nfbcelements
        x1=xyzofelements(3*fbcelements(j,1)-2,2);
        y1=xyzofelements(3*fbcelements(j,1)-2,3);
        z1=xyzofelements(3*fbcelements(j,1)-2,4);
        x2=xyzofelements(3*fbcelements(j,1)-1,2);
        y2=xyzofelements(3*fbcelements(j,1)-1,3);
        z2=xyzofelements(3*fbcelements(j,1)-1,4);
        x3=xyzofelements(3*fbcelements(j,1),2);
        y3=xyzofelements(3*fbcelements(j,1),3);
        z3=xyzofelements(3*fbcelements(j,1),4);
        x=(x2-x1)*u+(x3-x1)*v+x1;
        y=(y2-y1)*u+(y3-y1)*v+y1;
        z=(z2-z1)*u+(z3-z1)*v+z1;
        ITxxE=0;
        ITxyE=0;
        ITxzE=0;
        ITyxE=0;
        ITyyE=0;
        ITyzE=0;
        ITzxE=0;
        ITzyE=0;
        ITzzE=0;
        IUxxE=0;
        IUxyE=0;
        IUxzE=0;
        IUyxE=0;
        IUyyE=0;
        IUyzE=0;
        IUzxE=0;
        IUzyE=0;
        IUzzE=0;
        for k=1:256
            r=sqrt((x(k)-xbar(i))^2+(y(k)-ybar(i))^2+(z(k)-zbar(i))^2);
            drbydx=(x(k)-xbar(i))/r;
            drbydy=(y(k)-ybar(i))/r;
            drbydz=(z(k)-zbar(i))/r;
            costheta=(1/r)*((x(k)-xbar(i))*nx(fbcelements(j,1))+(y(k)-ybar(i))*ny(fbcelements(j,1))+(z(k)-zbar(i))*nz(fbcelements(j,1)));
            Txx=(-C2/r^2)*((C3+3*drbydx^2)*costheta);
            Tyy=(-C2/r^2)*((C3+3*drbydy^2)*costheta);
            Tzz=(-C2/r^2)*((C3+3*drbydz^2)*costheta);
            Txy=(-C2/r^2)*(3*drbydx*drbydy*costheta-C3*(ny(fbcelements(j,1))*drbydx-nx(fbcelements(j,1))*drbydy));
            Tyx=(-C2/r^2)*(3*drbydy*drbydx*costheta-C3*(nx(fbcelements(j,1))*drbydy-ny(fbcelements(j,1))*drbydx));
            Tyz=(-C2/r^2)*(3*drbydy*drbydz*costheta-C3*(nz(fbcelements(j,1))*drbydy-ny(fbcelements(j,1))*drbydz));
            Tzy=(-C2/r^2)*(3*drbydz*drbydy*costheta-C3*(ny(fbcelements(j,1))*drbydz-nz(fbcelements(j,1))*drbydy));
            Txz=(-C2/r^2)*(3*drbydx*drbydz*costheta-C3*(nz(fbcelements(j,1))*drbydx-nx(fbcelements(j,1))*drbydz));
            Tzx=(-C2/r^2)*(3*drbydz*drbydx*costheta-C3*(nx(fbcelements(j,1))*drbydz-nz(fbcelements(j,1))*drbydx));
            ITxxE=ITxxE+Txx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITxyE=ITxyE+Txy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITxzE=ITxzE+Txz*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITyxE=ITyxE+Tyx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITyyE=ITyyE+Tyy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITyzE=ITyzE+Tyz*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITzxE=ITzxE+Tzx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITzyE=ITzyE+Tzy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            ITzzE=ITzzE+Tzz*(1-v(k))*J(fbcelements(j,1))*weight(k);
            Uxx=(C/r)*(C1+drbydx^2);
            Uyy=(C/r)*(C1+drbydy^2);
            Uzz=(C/r)*(C1+drbydz^2);
            Uxy=(C/r)*drbydx*drbydy;
            Uyx=Uxy;
            Uyz=(C/r)*drbydy*drbydz;
            Uzy=Uyz;
            Uxz=(C/r)*drbydx*drbydz;
            Uzx=Uxz;
            IUxxE=IUxxE+Uxx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUxyE=IUxyE+Uxy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUxzE=IUxzE+Uxz*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUyxE=IUyxE+Uyx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUyyE=IUyyE+Uyy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUyzE=IUyzE+Uyz*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUzxE=IUzxE+Uzx*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUzyE=IUzyE+Uzy*(1-v(k))*J(fbcelements(j,1))*weight(k);
            IUzzE=IUzzE+Uzz*(1-v(k))*J(fbcelements(j,1))*weight(k);
        end
        ITxxE=0.5*ITxxE;
        ITxyE=0.5*ITxyE;
        ITxzE=0.5*ITxzE;
        ITyxE=0.5*ITyxE;
        ITyyE=0.5*ITyyE;
        ITyzE=0.5*ITyzE;
        ITzxE=0.5*ITzxE;
        ITzyE=0.5*ITzyE;
        ITzzE=0.5*ITzzE;
        IUxxE=0.5*IUxxE;
        IUxyE=0.5*IUxyE;
        IUxzE=0.5*IUxzE;
        IUyxE=0.5*IUyxE;
        IUyyE=0.5*IUyyE;
        IUyzE=0.5*IUyzE;
        IUzxE=0.5*IUzxE;
        IUzyE=0.5*IUzyE;
        IUzzE=0.5*IUzzE;
        CPVITxxE(i)=CPVITxxE(i)-ITxxE;
        CPVITxyE(i)=CPVITxyE(i)-ITxyE;
        CPVITxzE(i)=CPVITxzE(i)-ITxzE;
        CPVITyxE(i)=CPVITyxE(i)-ITyxE;
        CPVITyyE(i)=CPVITyyE(i)-ITyyE;
        CPVITyzE(i)=CPVITyzE(i)-ITyzE;
        CPVITzxE(i)=CPVITzxE(i)-ITzxE;
        CPVITzyE(i)=CPVITzyE(i)-ITzyE;
        CPVITzzE(i)=CPVITzzE(i)-ITzzE;
        if i==fbcelements(j,1)
            CPVITxxE(i)=CPVITxxE(i)+ITxxE;
            CPVITxyE(i)=CPVITxyE(i)+ITxyE;
            CPVITxzE(i)=CPVITxzE(i)+ITxzE;
            CPVITyxE(i)=CPVITyxE(i)+ITyxE;
            CPVITyyE(i)=CPVITyyE(i)+ITyyE;
            CPVITyzE(i)=CPVITyzE(i)+ITyzE;
            CPVITzxE(i)=CPVITzxE(i)+ITzxE;
            CPVITzyE(i)=CPVITzyE(i)+ITzyE;
            CPVITzzE(i)=CPVITzzE(i)+ITzzE;
        end
        K(3*i-2,3*fbcelements(j,1)-2)=ITxxE;
        K(3*i-2,3*fbcelements(j,1)-1)=ITxyE;
        K(3*i-2,3*fbcelements(j,1))=ITxzE;
        K(3*i-1,3*fbcelements(j,1)-2)=ITyxE;
        K(3*i-1,3*fbcelements(j,1)-1)=ITyyE;
        K(3*i-1,3*fbcelements(j,1))=ITyzE;
        K(3*i,3*fbcelements(j,1)-2)=ITzxE;
        K(3*i,3*fbcelements(j,1)-1)=ITzyE;
        K(3*i,3*fbcelements(j,1))=ITzzE;
        F(3*i-2)=F(3*i-2)+fbcelements(j,2)*IUxxE+fbcelements(j,3)*IUxyE+fbcelements(j,4)*IUxzE;
        F(3*i-1)=F(3*i-1)+fbcelements(j,2)*IUyxE+fbcelements(j,3)*IUyyE+fbcelements(j,4)*IUyzE;
        F(3*i)=F(3*i)+fbcelements(j,2)*IUzxE+fbcelements(j,3)*IUzyE+fbcelements(j,4)*IUzzE;
    end
    for j=1:ndispbcelements
        x1=xyzofelements(3*dispbcelements(j,1)-2,2);
        y1=xyzofelements(3*dispbcelements(j,1)-2,3);
        z1=xyzofelements(3*dispbcelements(j,1)-2,4);
        x2=xyzofelements(3*dispbcelements(j,1)-1,2);
        y2=xyzofelements(3*dispbcelements(j,1)-1,3);
        z2=xyzofelements(3*dispbcelements(j,1)-1,4);
        x3=xyzofelements(3*dispbcelements(j,1),2);
        y3=xyzofelements(3*dispbcelements(j,1),3);
        z3=xyzofelements(3*dispbcelements(j,1),4);
        x=(x2-x1)*u+(x3-x1)*v+x1;
        y=(y2-y1)*u+(y3-y1)*v+y1;
        z=(z2-z1)*u+(z3-z1)*v+z1;
        ITxxE=0;
        ITxyE=0;
        ITxzE=0;
        ITyxE=0;
        ITyyE=0;
        ITyzE=0;
        ITzxE=0;
        ITzyE=0;
        ITzzE=0;
        IUxxE=0;
        IUxyE=0;
        IUxzE=0;
        IUyxE=0;
        IUyyE=0;
        IUyzE=0;
        IUzxE=0;
        IUzyE=0;
        IUzzE=0;
        for k=1:256
            r=sqrt((x(k)-xbar(i))^2+(y(k)-ybar(i))^2+(z(k)-zbar(i))^2);
            drbydx=(x(k)-xbar(i))/r;
            drbydy=(y(k)-ybar(i))/r;
            drbydz=(z(k)-zbar(i))/r;
            costheta=(1/r)*((x(k)-xbar(i))*nx(dispbcelements(j,1))+(y(k)-ybar(i))*ny(dispbcelements(j,1))+(z(k)-zbar(i))*nz(dispbcelements(j,1)));
            Txx=(-C2/r^2)*((C3+3*drbydx^2)*costheta);
            Tyy=(-C2/r^2)*((C3+3*drbydy^2)*costheta);
            Tzz=(-C2/r^2)*((C3+3*drbydz^2)*costheta);
            Txy=(-C2/r^2)*(3*drbydx*drbydy*costheta-C3*(ny(dispbcelements(j,1))*drbydx-nx(dispbcelements(j,1))*drbydy));
            Tyx=(-C2/r^2)*(3*drbydy*drbydx*costheta-C3*(nx(dispbcelements(j,1))*drbydy-ny(dispbcelements(j,1))*drbydx));
            Tyz=(-C2/r^2)*(3*drbydy*drbydz*costheta-C3*(nz(dispbcelements(j,1))*drbydy-ny(dispbcelements(j,1))*drbydz));
            Tzy=(-C2/r^2)*(3*drbydz*drbydy*costheta-C3*(ny(dispbcelements(j,1))*drbydz-nz(dispbcelements(j,1))*drbydy));
            Txz=(-C2/r^2)*(3*drbydx*drbydz*costheta-C3*(nz(dispbcelements(j,1))*drbydx-nx(dispbcelements(j,1))*drbydz));
            Tzx=(-C2/r^2)*(3*drbydz*drbydx*costheta-C3*(nx(dispbcelements(j,1))*drbydz-nz(dispbcelements(j,1))*drbydx));            
            ITxxE=ITxxE+Txx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITxyE=ITxyE+Txy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITxzE=ITxzE+Txz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITyxE=ITyxE+Tyx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITyyE=ITyyE+Tyy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITyzE=ITyzE+Tyz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITzxE=ITzxE+Tzx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITzyE=ITzyE+Tzy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            ITzzE=ITzzE+Tzz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            Uxx=(C/r)*(C1+drbydx^2);
            Uyy=(C/r)*(C1+drbydy^2);
            Uzz=(C/r)*(C1+drbydz^2);
            Uxy=(C/r)*drbydx*drbydy;
            Uyx=Uxy;
            Uyz=(C/r)*drbydy*drbydz;
            Uzy=Uyz;
            Uxz=(C/r)*drbydx*drbydz;
            Uzx=Uxz;
            IUxxE=IUxxE+Uxx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUxyE=IUxyE+Uxy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUxzE=IUxzE+Uxz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUyxE=IUyxE+Uyx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUyyE=IUyyE+Uyy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUyzE=IUyzE+Uyz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUzxE=IUzxE+Uzx*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUzyE=IUzyE+Uzy*(1-v(k))*J(dispbcelements(j,1))*weight(k);
            IUzzE=IUzzE+Uzz*(1-v(k))*J(dispbcelements(j,1))*weight(k);
        end
        ITxxE=0.5*ITxxE;
        ITxyE=0.5*ITxyE;
        ITxzE=0.5*ITxzE;
        ITyxE=0.5*ITyxE;
        ITyyE=0.5*ITyyE;
        ITyzE=0.5*ITyzE;
        ITzxE=0.5*ITzxE;
        ITzyE=0.5*ITzyE;
        ITzzE=0.5*ITzzE;
        IUxxE=0.5*IUxxE;
        IUxyE=0.5*IUxyE;
        IUxzE=0.5*IUxzE;
        IUyxE=0.5*IUyxE;
        IUyyE=0.5*IUyyE;
        IUyzE=0.5*IUyzE;
        IUzxE=0.5*IUzxE;
        IUzyE=0.5*IUzyE;
        IUzzE=0.5*IUzzE;
        CPVITxxE(i)=CPVITxxE(i)-ITxxE;
        CPVITxyE(i)=CPVITxyE(i)-ITxyE;
        CPVITxzE(i)=CPVITxzE(i)-ITxzE;
        CPVITyxE(i)=CPVITyxE(i)-ITyxE;
        CPVITyyE(i)=CPVITyyE(i)-ITyyE;
        CPVITyzE(i)=CPVITyzE(i)-ITyzE;
        CPVITzxE(i)=CPVITzxE(i)-ITzxE;
        CPVITzyE(i)=CPVITzyE(i)-ITzyE;
        CPVITzzE(i)=CPVITzzE(i)-ITzzE;
        if i==fbcelements(j,1)
            CPVITxxE(i)=CPVITxxE(i)+ITxxE;
            CPVITxyE(i)=CPVITxyE(i)+ITxyE;
            CPVITxzE(i)=CPVITxzE(i)+ITxzE;
            CPVITyxE(i)=CPVITyxE(i)+ITyxE;
            CPVITyyE(i)=CPVITyyE(i)+ITyyE;
            CPVITyzE(i)=CPVITyzE(i)+ITyzE;
            CPVITzxE(i)=CPVITzxE(i)+ITzxE;
            CPVITzyE(i)=CPVITzyE(i)+ITzyE;
            CPVITzzE(i)=CPVITzzE(i)+ITzzE;
        end
        K(3*i-2,3*dispbcelements(j,1)-2)=IUxxE;
        K(3*i-2,3*dispbcelements(j,1)-1)=IUxyE;
        K(3*i-2,3*dispbcelements(j,1))=IUxzE;
        K(3*i-1,3*dispbcelements(j,1)-2)=IUyxE;
        K(3*i-1,3*dispbcelements(j,1)-1)=IUyyE;
        K(3*i-1,3*dispbcelements(j,1))=IUyzE;
        K(3*i,3*dispbcelements(j,1)-2)=IUzxE;
        K(3*i,3*dispbcelements(j,1)-1)=IUzyE;
        K(3*i,3*dispbcelements(j,1))=IUzzE;
        F(3*i-2)=F(3*i-2)+dispbcelements(j,2)*ITxxE+dispbcelements(j,3)*ITxyE+dispbcelements(j,4)*ITxzE;
        F(3*i-1)=F(3*i-1)+dispbcelements(j,2)*ITyxE+dispbcelements(j,3)*ITyyE+dispbcelements(j,4)*ITyzE;
        F(3*i)=F(3*i)+dispbcelements(j,2)*ITzxE+dispbcelements(j,3)*ITzyE+dispbcelements(j,4)*ITzzE;
        if i==dispbcelements(j,1)
            F(3*i-2)=F(3*i-2)-dispbcelements(j,2)*ITxxE-dispbcelements(j,3)*ITxyE-dispbcelements(j,4)*ITxzE;
            F(3*i-1)=F(3*i-1)-dispbcelements(j,2)*ITyxE-dispbcelements(j,3)*ITyyE-dispbcelements(j,4)*ITyzE;
            F(3*i)=F(3*i)-dispbcelements(j,2)*ITzxE-dispbcelements(j,3)*ITzyE-dispbcelements(j,4)*ITzzE;
        end
    end   
end
for i=1:nelement    
    for j=1:nfbcelements
        if i==fbcelements(j,1)
            K(3*i-2,3*fbcelements(j,1)-2)=CPVITxxE(i);
            K(3*i-2,3*fbcelements(j,1)-1)=CPVITxyE(i);
            K(3*i-2,3*fbcelements(j,1))=CPVITxzE(i);
            K(3*i-1,3*fbcelements(j,1)-2)=CPVITyxE(i);
            K(3*i-1,3*fbcelements(j,1)-1)=CPVITyyE(i);
            K(3*i-1,3*fbcelements(j,1))=CPVITyzE(i);
            K(3*i,3*fbcelements(j,1)-2)=CPVITzxE(i);
            K(3*i,3*fbcelements(j,1)-1)=CPVITzyE(i);
            K(3*i,3*fbcelements(j,1))=CPVITzzE(i);
        end
    end
    for j=1:ndispbcelements
        if i==dispbcelements(j,1)
            F(3*i-2)=F(3*i-2)+dispbcelements(j,2)*CPVITxxE(i)+dispbcelements(j,3)*CPVITxyE(i)+dispbcelements(j,4)*CPVITxzE(i);
            F(3*i-1)=F(3*i-1)+dispbcelements(j,2)*CPVITyxE(i)+dispbcelements(j,3)*CPVITyyE(i)+dispbcelements(j,4)*CPVITyzE(i);
            F(3*i)=F(3*i)+dispbcelements(j,2)*CPVITzxE(i)+dispbcelements(j,3)*CPVITzyE(i)+dispbcelements(j,4)*CPVITzzE(i);
        end
    end
end
%Solve
U=K\F;
% Display unknown dofs for each element
U



==> bemconstp.f90 <==

! Copyright (C) 2014, Kirana Kumara P

! Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

! The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

! THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

! -------------------------------------------------------------------------------------------------------------------------

! This code is authored by Kirana Kumara P, Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore - 560012, India.

! Author hereby declares that the present code is the original work of the author. Further, author hereby declares that the present code, in full or in part, is not a translation or a copy of any of the existing codes written by someone else.

! Author's institution (Indian Institute of Science) has informed the author in writing that the institution is not interested in claiming any copyright on the present code.

! Author is grateful to the Centre for Product Design and Manufacturing, Indian Institute of Science, Bangalore, INDIA, for providing an opportunity to carry out this work. Author is grateful to the Indian Institute of Science, Bangalore, INDIA, for providing the necessary infrastructure to carry out this work.

! Contact email ID of the author is: kiranakumarap@gmail.com

! It may be helpful to go through the following two sources to understand the present code:
! [1] Kirana Kumara P, A MATLAB Code for Three Dimensional Linear Elastostatics using Constant Boundary Elements, International Journal of Advances in Engineering Sciences, Vol. 2, No. 3, pp. 9-20, 2012.
! [2] Kirana Kumara P, A study of the speed and the accuracy of the Boundary Element Method as applied to the computational simulation of biological organs, Available from: http://arxiv.org/abs/1311.4533v1

! -------------------------------------------------------------------------------------------------------------------------  

! This is a Fortran 90 program which solves any three dimensional linear elastostatic (without body forces) problem using constant boundary elements.
! This is a parallelized code (uses BLACS and ScaLAPACK)
! Strongly singular integrals are handled using rigid body modes
! Weakly singular integrals are not handled by any special methods. The program uses 16 by 16 (256 in total) integration points over each of the boundary elements; high number of numerical integration points take care of weak singularity. Program can be easily modified to use 4 by 4, 8 by 8, or 32 by 32 integration points (locations and weights of the integration points for these cases are listed in this code too). Test runs showed that using 4 by 4 integration does not give very accure results whereas 8 by 8 integration is fine. But use 16 by 16 integration to ensure that one does not get erroneous results because of inaccurate integration. There is not much improvement in accuracy by using more than 16 by 16 integration points.  
! This code has been tested using Mvapich2-1.8 and Intel Fortran compiler (Version 2011.5.220). Intel Math Kernel Library was also essential.
! This program uses a geometry that is described by 96 triangular boundary elements. However, the program can be very easily modified to solve any problem that uses a geometry that is described by any number of surface triangles.  
! Input is through a file named 'inbem96.txt'. The file lists the x, y, and z coordinates of the three vertices of boundary elements that together describe the geometry.
! Output is through files named 'outbem96p.txt' and 'timebem96p.txt'. The file 'outbem96p.txt' contains the solution, i.e., displacements (along x, y, and z direction) or tractions at each of the boundary elements. The file 'timebem96p.txt' shows the time taken to solve the problem, i.e., the Wall-clock time from the first call to MPI_WTIME() to the second call to MPI_WTIME(). Outputs are also written to the screen.
! In this program, element numbers from 65 to 80 are fixed. Element numbers from 1 to 64 are subjected to zero traction, and element numbers from 81 to 96 are subjected to a traction '4' in the y direction. Hence, in total, 16 elements are subjected to displacement boundary condition, and 80 elements are subjected to traction boundary condition. When using this program to solve another problem, suitable modifications have to be made to incorporate appropriate boundary conditions.
! It may help to refer to  "Intel Math Kernel Library Reference Manual" (from Intel) and "Parallel ESSL Guide and Reference" (from IBM) to learn the usage of the library routines, and also to learn some theory (like Block-Cyclic Data Distribution) in some cases.            

program bemconstp

implicit none
integer :: mypnum,nprocs,icontxt,NUMROC,ia,ja,ib,jb,INDXL2G
double precision :: start,finish,time
double precision :: E,mu,pi,MPI_WTIME
double precision :: dispbcelements(16,4), fbcelements(80,4), xyzofelements(96*3,4),xyzofelements0(4,96*3)
double precision,allocatable :: nx(:),ny(:),nz(:),xbar(:),ybar(:),zbar(:),jacobian(:)
double precision :: tonedim(16),vonedim(16),weightonedim(16),t(256),v(256),u(256),weight(256),xx(256),y(256),z(256)
double precision,allocatable :: K(:,:),F(:,:),Kp(:,:),Fp(:,:)
integer :: ndex,vindex,tindex,h,i,j,nelement,sizedispbcelements,sizefbcelements,ndispbcelements,nfbcelements
double precision :: x1,x2,x3,y1,y2,y3,z1,z2,z3,d,alpha,beta,gama,sigma,rr,drbydx,drbydy,drbydz,costheta,G,C1,C2,C3,CC
double precision :: ITxxE,ITxyE,ITxzE,ITyxE,ITyyE,ITyzE,ITzxE,ITzyE,ITzzE,IUxxE,IUxyE,IUxzE,IUyxE,IUyyE,IUyzE,IUzxE,IUzyE
double precision :: IUzzE,Txx,Txy,Txz,Tyx,Tyy,Tyz,Tzx,Tzy,Tzz,Uxx,Uxy,Uxz,Uyx,Uyy,Uyz,Uzx,Uzy,Uzz 
double precision,allocatable :: CPVITxxE(:),CPVITxyE(:),CPVITxzE(:),CPVITyxE(:),CPVITyyE(:),CPVITyzE(:)
double precision,allocatable :: CPVITzxE(:),CPVITzyE(:),CPVITzzE(:)
integer :: info,nrhs=1,n=96*3,istat,totalsize,descK(9),descF(9),block
double precision :: X(96*3,1),ra(96*3,96*3),ca(96*3,96*3)

! 'nprocsr' is the total number of rows in the process grid. 'nprocsc' is the total number of columns in the process grid. (nprocsr * nprocsc) is equal to the total number of processes ('nprocs') in the parallel program. 'mbK' is the row block size and 'nbK' is the column block size for the 'characteristic' matrix. 'mbF' is the row block size and 'nbF' is the column block size for the right hand size. 'mbK' should be equal to 'mbF', and 'nbF' should be equal to '1'.             

integer :: mK=96*3,nK=96*3,mbK=16,nbK=16,mF=96*3,nF=1,mbF=16,nbF=1,lldK,lldF,lldKc,lldFc,nprocsr=2,nprocsc=2,myrow,mycol
integer,allocatable :: ipiv(:)

call blacs_pinfo(mypnum,nprocs)
call blacs_get(0,0,icontxt)
call blacs_gridinit(icontxt,'R',nprocsr,nprocsc)
call blacs_pcoord(icontxt, mypnum, myrow, mycol)

! Enter values of Young's modulus 'E' and Poisson's ratio 'mu' 

E=200000.0
mu=0.33
do i=1,16
  dispbcelements(i,1)=i+64
  dispbcelements(i,2)=0
  dispbcelements(i,3)=0
  dispbcelements(i,4)=0
enddo
do i=1,64
  fbcelements(i,1)=i
  fbcelements(i,2)=0
  fbcelements(i,3)=0
  fbcelements(i,4)=0
enddo
do i=65,80
  fbcelements(i,1)=i+16
  fbcelements(i,2)=0
  fbcelements(i,3)=4
  fbcelements(i,4)=0
enddo
open(101, file="inbem96.txt", status="unknown", action="read", form="formatted", IOSTAT=istat)
read (101, *) xyzofelements0
close(101)
do i=1,96*3
  do j=1,4
    xyzofelements(i,j)=xyzofelements0(j,i)
enddo
enddo
pi=3.141592653589793
G=E/(2*(1+mu))
CC=1/(16*pi*G*(1-mu))
C1=3-4*mu
C2=1/(8*pi*(1-mu))
C3=1-2*mu
totalsize=size(xyzofelements,1)
nelement=totalsize/3
sizedispbcelements=size(dispbcelements,1)
ndispbcelements=sizedispbcelements
sizefbcelements=size(fbcelements,1)
nfbcelements=sizefbcelements
allocate (nx(nelement))
allocate (ny(nelement))
allocate (nz(nelement))
allocate (xbar(nelement))
allocate (ybar(nelement))
allocate (zbar(nelement))
allocate (jacobian(nelement))

! For using 4 by 4 integration
! tonedim=(/-0.861136311594 -0.339981043585 0.339981043585 0.861136311594/)
! vonedim=(/-0.861136311594 -0.339981043585 0.339981043585 0.861136311594/)
! weightonedim=(/0.347854845137 0.652145154863 0.652145154863 0.347854845137/)

! For using 8 by 8 integration  
! tonedim=(/-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498/)
! vonedim=(/-0.960289856498 -0.796666477414 -0.525532409916 -0.183434642496 0.183434642496 0.525532409916 0.796666477414 0.960289856498/)
! weightonedim=(/0.10122853629 0.222381034453 0.313706645878 0.362683783378 0.362683783378 0.313706645878 0.222381034453 0.10122853629/)

! 16 by 16 integration

tonedim=(/-0.989400934992, -0.944575023073, -0.865631202388, -0.755404408355, -0.617876244403, -0.458016777657, -0.281603550779, & 
-0.0950125098376, 0.0950125098376, 0.281603550779, 0.458016777657, 0.617876244403, 0.755404408355, 0.865631202388, &
0.944575023073, 0.989400934992/)
vonedim=(/-0.989400934992, -0.944575023073, -0.865631202388, -0.755404408355, -0.617876244403, -0.458016777657, -0.281603550779, & 
-0.0950125098376, 0.0950125098376, 0.281603550779, 0.458016777657, 0.617876244403, 0.755404408355, 0.865631202388, &
0.944575023073, 0.989400934992/)
weightonedim=(/0.027152459411, 0.0622535239372, 0.0951585116838, 0.124628971256, 0.149595988817, 0.169156519395, 0.182603415045, &
0.189450610455, 0.189450610455, 0.182603415045, 0.169156519395, 0.149595988817, 0.124628971256, 0.0951585116838, & 
0.0622535239372, 0.027152459411/)

! For using 32 by 32 integration
! tonedim=(/-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849/)
! vonedim=(/-0.997263861849 -0.985611511545 -0.964762255588 -0.934906075938 -0.896321155766 -0.849367613733 -0.794483795968 -0.73218211874 -0.66304426693 -0.587715757241 -0.506899908932 -0.421351276131 -0.331868602282 -0.239287362252 -0.144471961583 -0.0483076656877 0.0483076656877 0.144471961583 0.239287362252 0.331868602282 0.421351276131 0.506899908932 0.587715757241 0.66304426693 0.73218211874 0.794483795968 0.849367613733 0.896321155766 0.934906075938 0.964762255588 0.985611511545 0.997263861849/)
! weightonedim=(/0.00701814576495 0.0162774265831 0.0253910098329 0.0342745478477 0.0428359896785 0.0509978738117 0.0586839394615 0.0658220603578 0.0723456094297 0.078193695762 0.083311711103 0.0876518688047 0.0911736454878 0.0938441590423 0.0956384754512 0.0965398415811 0.0965398415811 0.0956384754512 0.0938441590423 0.0911736454878 0.0876518688047 0.083311711103 0.078193695762 0.0723456094297 0.0658220603578 0.0586839394615 0.0509978738117 0.0428359896785 0.0342745478477 0.0253910098329 0.0162774265831 0.00701814576495/)

ndex=1
do tindex=1,16
    do vindex=1,16
        t(ndex)=tonedim(tindex)
        v(ndex)=vonedim(vindex)
        weight(ndex)=weightonedim(tindex)*weightonedim(vindex)
        t(ndex)=0.5*t(ndex)+0.5
        v(ndex)=0.5*v(ndex)+0.5
        ndex=ndex+1
    enddo
enddo
u=t*(1-v)
allocate (CPVITxxE(nelement))
allocate (CPVITxyE(nelement))
allocate (CPVITxzE(nelement))
allocate (CPVITyxE(nelement))
allocate (CPVITyyE(nelement))
allocate (CPVITyzE(nelement))
allocate (CPVITzxE(nelement))
allocate (CPVITzyE(nelement))
allocate (CPVITzzE(nelement))
allocate (K(3*nelement,3*nelement))
allocate (F(3*nelement,1))
CPVITxxE=0
CPVITxyE=0
CPVITxzE=0
CPVITyxE=0
CPVITyyE=0
CPVITyzE=0
CPVITzxE=0
CPVITzyE=0
CPVITzzE=0
block=ceiling(real(nelement)/real(nprocs))
call blacs_barrier(icontxt,'A')

do i=1,nelement
    x1=xyzofelements(3*i-2,2)
    y1=xyzofelements(3*i-2,3)
    z1=xyzofelements(3*i-2,4)
    x2=xyzofelements(3*i-1,2)
    y2=xyzofelements(3*i-1,3)
    z2=xyzofelements(3*i-1,4)
    x3=xyzofelements(3*i,2)
    y3=xyzofelements(3*i,3)
    z3=xyzofelements(3*i,4)
    d=(((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))**2+((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))**2+((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))**2)**0.5
    nx(i)=((y2-y1)*(z3-z1)-(z2-z1)*(y3-y1))/d
    ny(i)=((z2-z1)*(x3-x1)-(x2-x1)*(z3-z1))/d
    nz(i)=((x2-x1)*(y3-y1)-(y2-y1)*(x3-x1))/d
    alpha=sqrt((x1-x2)**2+(y1-y2)**2+(z1-z2)**2)
    beta=sqrt((x2-x3)**2+(y2-y3)**2+(z2-z3)**2)
    gama=sqrt((x3-x1)**2+(y3-y1)**2+(z3-z1)**2)
    sigma=(alpha+beta+gama)/2
    jacobian(i)=2*sqrt(sigma*(sigma-alpha)*(sigma-beta)*(sigma-gama))
    xbar(i)=(x2-x1)*0.25+(x3-x1)*0.5+x1
    ybar(i)=(y2-y1)*0.25+(y3-y1)*0.5+y1
    zbar(i)=(z2-z1)*0.25+(z3-z1)*0.5+z1
enddo

! Upto this line, this program runs on every process (processor)
! The following 'if' statement runs on process '0' only

call blacs_barrier(icontxt,'A')
if (mypnum==0) then
start=MPI_WTIME()
endif
call blacs_barrier(icontxt,'A')

! The following 'do' loop is executed on all processes but for different values of i's (embarrasingly parallel)  

do i=block*mypnum+1,min(block*mypnum+block,nelement)
    do j=1,nfbcelements
        x1=xyzofelements(3*int(fbcelements(j,1))-2,2)
        y1=xyzofelements(3*int(fbcelements(j,1))-2,3)
        z1=xyzofelements(3*int(fbcelements(j,1))-2,4)
        x2=xyzofelements(3*int(fbcelements(j,1))-1,2)
        y2=xyzofelements(3*int(fbcelements(j,1))-1,3)
        z2=xyzofelements(3*int(fbcelements(j,1))-1,4)
        x3=xyzofelements(3*int(fbcelements(j,1)),2)
        y3=xyzofelements(3*int(fbcelements(j,1)),3)
        z3=xyzofelements(3*int(fbcelements(j,1)),4)
        xx=(x2-x1)*u+(x3-x1)*v+x1
        y=(y2-y1)*u+(y3-y1)*v+y1
        z=(z2-z1)*u+(z3-z1)*v+z1
        ITxxE=0
        ITxyE=0
        ITxzE=0
        ITyxE=0
        ITyyE=0
        ITyzE=0
        ITzxE=0
        ITzyE=0
        ITzzE=0
        IUxxE=0
        IUxyE=0
        IUxzE=0
        IUyxE=0
        IUyyE=0
        IUyzE=0
        IUzxE=0
        IUzyE=0
        IUzzE=0
        do h=1,256
            rr=sqrt((xx(h)-xbar(i))**2+(y(h)-ybar(i))**2+(z(h)-zbar(i))**2)
            drbydx=(xx(h)-xbar(i))/rr
            drbydy=(y(h)-ybar(i))/rr
            drbydz=(z(h)-zbar(i))/rr
            costheta=(1/rr)*((xx(h)-xbar(i))*nx(int(fbcelements(j,1)))+(y(h)-ybar(i))*ny(int(fbcelements(j,1)))+ &
            (z(h)-zbar(i))*nz(int(fbcelements(j,1))))
            Txx=(-C2/rr**2)*((C3+3*drbydx**2)*costheta)
            Tyy=(-C2/rr**2)*((C3+3*drbydy**2)*costheta)
            Tzz=(-C2/rr**2)*((C3+3*drbydz**2)*costheta)
            Txy=(-C2/rr**2)*(3*drbydx*drbydy*costheta-C3*(ny(int(fbcelements(j,1)))*drbydx-nx(int(fbcelements(j,1)))*drbydy))
            Tyx=(-C2/rr**2)*(3*drbydy*drbydx*costheta-C3*(nx(int(fbcelements(j,1)))*drbydy-ny(int(fbcelements(j,1)))*drbydx))
            Tyz=(-C2/rr**2)*(3*drbydy*drbydz*costheta-C3*(nz(int(fbcelements(j,1)))*drbydy-ny(int(fbcelements(j,1)))*drbydz))
            Tzy=(-C2/rr**2)*(3*drbydz*drbydy*costheta-C3*(ny(int(fbcelements(j,1)))*drbydz-nz(int(fbcelements(j,1)))*drbydy))
            Txz=(-C2/rr**2)*(3*drbydx*drbydz*costheta-C3*(nz(int(fbcelements(j,1)))*drbydx-nx(int(fbcelements(j,1)))*drbydz))
            Tzx=(-C2/rr**2)*(3*drbydz*drbydx*costheta-C3*(nx(int(fbcelements(j,1)))*drbydz-nz(int(fbcelements(j,1)))*drbydx))
            ITxxE=ITxxE+Txx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITxyE=ITxyE+Txy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITxzE=ITxzE+Txz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyxE=ITyxE+Tyx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyyE=ITyyE+Tyy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITyzE=ITyzE+Tyz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzxE=ITzxE+Tzx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzyE=ITzyE+Tzy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            ITzzE=ITzzE+Tzz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            Uxx=(CC/rr)*(C1+drbydx**2)
            Uyy=(CC/rr)*(C1+drbydy**2)
            Uzz=(CC/rr)*(C1+drbydz**2)
            Uxy=(CC/rr)*drbydx*drbydy
            Uyx=Uxy
            Uyz=(CC/rr)*drbydy*drbydz
            Uzy=Uyz
            Uxz=(CC/rr)*drbydx*drbydz
            Uzx=Uxz
            IUxxE=IUxxE+Uxx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUxyE=IUxyE+Uxy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUxzE=IUxzE+Uxz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyxE=IUyxE+Uyx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyyE=IUyyE+Uyy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUyzE=IUyzE+Uyz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzxE=IUzxE+Uzx*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzyE=IUzyE+Uzy*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
            IUzzE=IUzzE+Uzz*(1-v(h))*jacobian(int(fbcelements(j,1)))*weight(h)
        enddo
        ITxxE=0.5*ITxxE
        ITxyE=0.5*ITxyE
        ITxzE=0.5*ITxzE
        ITyxE=0.5*ITyxE
        ITyyE=0.5*ITyyE
        ITyzE=0.5*ITyzE
        ITzxE=0.5*ITzxE
        ITzyE=0.5*ITzyE
        ITzzE=0.5*ITzzE
        IUxxE=0.5*IUxxE
        IUxyE=0.5*IUxyE
        IUxzE=0.5*IUxzE
        IUyxE=0.5*IUyxE
        IUyyE=0.5*IUyyE
        IUyzE=0.5*IUyzE
        IUzxE=0.5*IUzxE
        IUzyE=0.5*IUzyE
        IUzzE=0.5*IUzzE
        CPVITxxE(i)=CPVITxxE(i)-ITxxE
        CPVITxyE(i)=CPVITxyE(i)-ITxyE
        CPVITxzE(i)=CPVITxzE(i)-ITxzE
        CPVITyxE(i)=CPVITyxE(i)-ITyxE
        CPVITyyE(i)=CPVITyyE(i)-ITyyE
        CPVITyzE(i)=CPVITyzE(i)-ITyzE
        CPVITzxE(i)=CPVITzxE(i)-ITzxE
        CPVITzyE(i)=CPVITzyE(i)-ITzyE
        CPVITzzE(i)=CPVITzzE(i)-ITzzE
        if (i==int(fbcelements(j,1))) then
            CPVITxxE(i)=CPVITxxE(i)+ITxxE
            CPVITxyE(i)=CPVITxyE(i)+ITxyE
            CPVITxzE(i)=CPVITxzE(i)+ITxzE
            CPVITyxE(i)=CPVITyxE(i)+ITyxE
            CPVITyyE(i)=CPVITyyE(i)+ITyyE
            CPVITyzE(i)=CPVITyzE(i)+ITyzE
            CPVITzxE(i)=CPVITzxE(i)+ITzxE
            CPVITzyE(i)=CPVITzyE(i)+ITzyE
            CPVITzzE(i)=CPVITzzE(i)+ITzzE
        endif
        K(3*i-2,3*int(fbcelements(j,1))-2)=ITxxE
        K(3*i-2,3*int(fbcelements(j,1))-1)=ITxyE
        K(3*i-2,3*int(fbcelements(j,1)))=ITxzE
        K(3*i-1,3*int(fbcelements(j,1))-2)=ITyxE
        K(3*i-1,3*int(fbcelements(j,1))-1)=ITyyE
        K(3*i-1,3*int(fbcelements(j,1)))=ITyzE
        K(3*i,3*int(fbcelements(j,1))-2)=ITzxE
        K(3*i,3*int(fbcelements(j,1))-1)=ITzyE
        K(3*i,3*int(fbcelements(j,1)))=ITzzE
        F(3*i-2,1)=F(3*i-2,1)+fbcelements(j,2)*IUxxE+fbcelements(j,3)*IUxyE+fbcelements(j,4)*IUxzE
        F(3*i-1,1)=F(3*i-1,1)+fbcelements(j,2)*IUyxE+fbcelements(j,3)*IUyyE+fbcelements(j,4)*IUyzE
        F(3*i,1)=F(3*i,1)+fbcelements(j,2)*IUzxE+fbcelements(j,3)*IUzyE+fbcelements(j,4)*IUzzE
    enddo
    do j=1,ndispbcelements
        x1=xyzofelements(3*int(dispbcelements(j,1))-2,2)
        y1=xyzofelements(3*int(dispbcelements(j,1))-2,3)
        z1=xyzofelements(3*int(dispbcelements(j,1))-2,4)
        x2=xyzofelements(3*int(dispbcelements(j,1))-1,2)
        y2=xyzofelements(3*int(dispbcelements(j,1))-1,3)
        z2=xyzofelements(3*int(dispbcelements(j,1))-1,4)
        x3=xyzofelements(3*int(dispbcelements(j,1)),2)
        y3=xyzofelements(3*int(dispbcelements(j,1)),3)
        z3=xyzofelements(3*int(dispbcelements(j,1)),4)
        xx=(x2-x1)*u+(x3-x1)*v+x1
        y=(y2-y1)*u+(y3-y1)*v+y1
        z=(z2-z1)*u+(z3-z1)*v+z1
        ITxxE=0
        ITxyE=0
        ITxzE=0
        ITyxE=0
        ITyyE=0
        ITyzE=0
        ITzxE=0
        ITzyE=0
        ITzzE=0
        IUxxE=0
        IUxyE=0
        IUxzE=0
        IUyxE=0
        IUyyE=0
        IUyzE=0
        IUzxE=0
        IUzyE=0
        IUzzE=0
        do h=1,256
            rr=sqrt((xx(h)-xbar(i))**2+(y(h)-ybar(i))**2+(z(h)-zbar(i))**2)
            drbydx=(xx(h)-xbar(i))/rr
            drbydy=(y(h)-ybar(i))/rr
            drbydz=(z(h)-zbar(i))/rr
            costheta=(1/rr)*((xx(h)-xbar(i))*nx(int(dispbcelements(j,1)))+(y(h)-ybar(i))*ny(int(dispbcelements(j,1)))+ &
            (z(h)-zbar(i))*nz(int(dispbcelements(j,1))))
            Txx=(-C2/rr**2)*((C3+3*drbydx**2)*costheta)
            Tyy=(-C2/rr**2)*((C3+3*drbydy**2)*costheta)
            Tzz=(-C2/rr**2)*((C3+3*drbydz**2)*costheta)
            Txy=(-C2/rr**2)*(3*drbydx*drbydy*costheta-C3*(ny(int(dispbcelements(j,1)))*drbydx-nx(int(dispbcelements(j,1)))*drbydy))
            Tyx=(-C2/rr**2)*(3*drbydy*drbydx*costheta-C3*(nx(int(dispbcelements(j,1)))*drbydy-ny(int(dispbcelements(j,1)))*drbydx))
            Tyz=(-C2/rr**2)*(3*drbydy*drbydz*costheta-C3*(nz(int(dispbcelements(j,1)))*drbydy-ny(int(dispbcelements(j,1)))*drbydz))
            Tzy=(-C2/rr**2)*(3*drbydz*drbydy*costheta-C3*(ny(int(dispbcelements(j,1)))*drbydz-nz(int(dispbcelements(j,1)))*drbydy))
            Txz=(-C2/rr**2)*(3*drbydx*drbydz*costheta-C3*(nz(int(dispbcelements(j,1)))*drbydx-nx(int(dispbcelements(j,1)))*drbydz))
            Tzx=(-C2/rr**2)*(3*drbydz*drbydx*costheta-C3*(nx(int(dispbcelements(j,1)))*drbydz & 
-nz(int(dispbcelements(j,1)))*drbydx))            
            ITxxE=ITxxE+Txx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITxyE=ITxyE+Txy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITxzE=ITxzE+Txz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyxE=ITyxE+Tyx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyyE=ITyyE+Tyy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITyzE=ITyzE+Tyz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzxE=ITzxE+Tzx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzyE=ITzyE+Tzy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            ITzzE=ITzzE+Tzz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            Uxx=(CC/rr)*(C1+drbydx**2)
            Uyy=(CC/rr)*(C1+drbydy**2)
            Uzz=(CC/rr)*(C1+drbydz**2)
            Uxy=(CC/rr)*drbydx*drbydy
            Uyx=Uxy
            Uyz=(CC/rr)*drbydy*drbydz
            Uzy=Uyz
            Uxz=(CC/rr)*drbydx*drbydz
            Uzx=Uxz
            IUxxE=IUxxE+Uxx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUxyE=IUxyE+Uxy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUxzE=IUxzE+Uxz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyxE=IUyxE+Uyx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyyE=IUyyE+Uyy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUyzE=IUyzE+Uyz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzxE=IUzxE+Uzx*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzyE=IUzyE+Uzy*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
            IUzzE=IUzzE+Uzz*(1-v(h))*jacobian(int(dispbcelements(j,1)))*weight(h)
        enddo
        ITxxE=0.5*ITxxE
        ITxyE=0.5*ITxyE
        ITxzE=0.5*ITxzE
        ITyxE=0.5*ITyxE
        ITyyE=0.5*ITyyE
        ITyzE=0.5*ITyzE
        ITzxE=0.5*ITzxE
        ITzyE=0.5*ITzyE
        ITzzE=0.5*ITzzE
        IUxxE=0.5*IUxxE
        IUxyE=0.5*IUxyE
        IUxzE=0.5*IUxzE
        IUyxE=0.5*IUyxE
        IUyyE=0.5*IUyyE
        IUyzE=0.5*IUyzE
        IUzxE=0.5*IUzxE
        IUzyE=0.5*IUzyE
        IUzzE=0.5*IUzzE
        CPVITxxE(i)=CPVITxxE(i)-ITxxE
        CPVITxyE(i)=CPVITxyE(i)-ITxyE
        CPVITxzE(i)=CPVITxzE(i)-ITxzE
        CPVITyxE(i)=CPVITyxE(i)-ITyxE
        CPVITyyE(i)=CPVITyyE(i)-ITyyE
        CPVITyzE(i)=CPVITyzE(i)-ITyzE
        CPVITzxE(i)=CPVITzxE(i)-ITzxE
        CPVITzyE(i)=CPVITzyE(i)-ITzyE
        CPVITzzE(i)=CPVITzzE(i)-ITzzE
        if (i==int(fbcelements(j,1))) then
            CPVITxxE(i)=CPVITxxE(i)+ITxxE
            CPVITxyE(i)=CPVITxyE(i)+ITxyE
            CPVITxzE(i)=CPVITxzE(i)+ITxzE
            CPVITyxE(i)=CPVITyxE(i)+ITyxE
            CPVITyyE(i)=CPVITyyE(i)+ITyyE
            CPVITyzE(i)=CPVITyzE(i)+ITyzE
            CPVITzxE(i)=CPVITzxE(i)+ITzxE
            CPVITzyE(i)=CPVITzyE(i)+ITzyE
            CPVITzzE(i)=CPVITzzE(i)+ITzzE
        endif
        K(3*i-2,3*int(dispbcelements(j,1))-2)=IUxxE
        K(3*i-2,3*int(dispbcelements(j,1))-1)=IUxyE
        K(3*i-2,3*int(dispbcelements(j,1)))=IUxzE
        K(3*i-1,3*int(dispbcelements(j,1))-2)=IUyxE
        K(3*i-1,3*int(dispbcelements(j,1))-1)=IUyyE
        K(3*i-1,3*int(dispbcelements(j,1)))=IUyzE
        K(3*i,3*int(dispbcelements(j,1))-2)=IUzxE
        K(3*i,3*int(dispbcelements(j,1))-1)=IUzyE
        K(3*i,3*int(dispbcelements(j,1)))=IUzzE
        F(3*i-2,1)=F(3*i-2,1)+dispbcelements(j,2)*ITxxE+dispbcelements(j,3)*ITxyE+dispbcelements(j,4)*ITxzE
        F(3*i-1,1)=F(3*i-1,1)+dispbcelements(j,2)*ITyxE+dispbcelements(j,3)*ITyyE+dispbcelements(j,4)*ITyzE
        F(3*i,1)=F(3*i,1)+dispbcelements(j,2)*ITzxE+dispbcelements(j,3)*ITzyE+dispbcelements(j,4)*ITzzE
        if (i==int(dispbcelements(j,1))) then
            F(3*i-2,1)=F(3*i-2,1)-dispbcelements(j,2)*ITxxE-dispbcelements(j,3)*ITxyE-dispbcelements(j,4)*ITxzE
            F(3*i-1,1)=F(3*i-1,1)-dispbcelements(j,2)*ITyxE-dispbcelements(j,3)*ITyyE-dispbcelements(j,4)*ITyzE
            F(3*i,1)=F(3*i,1)-dispbcelements(j,2)*ITzxE-dispbcelements(j,3)*ITzyE-dispbcelements(j,4)*ITzzE
        endif
    enddo   
enddo

call blacs_barrier(icontxt,'A')

! The following 'do' loop is executed on all processes but for different values of i's (embarrasingly parallel)

do i=block*mypnum+1,min(block*mypnum+block,nelement)   
    do j=1,nfbcelements
        if (i==int(fbcelements(j,1))) then
            K(3*i-2,3*int(fbcelements(j,1))-2)=CPVITxxE(i)
            K(3*i-2,3*int(fbcelements(j,1))-1)=CPVITxyE(i)
            K(3*i-2,3*int(fbcelements(j,1)))=CPVITxzE(i)
            K(3*i-1,3*int(fbcelements(j,1))-2)=CPVITyxE(i)
            K(3*i-1,3*int(fbcelements(j,1))-1)=CPVITyyE(i)
            K(3*i-1,3*int(fbcelements(j,1)))=CPVITyzE(i)
            K(3*i,3*int(fbcelements(j,1))-2)=CPVITzxE(i)
            K(3*i,3*int(fbcelements(j,1))-1)=CPVITzyE(i)
            K(3*i,3*int(fbcelements(j,1)))=CPVITzzE(i)
        endif
    enddo
    do j=1,ndispbcelements
        if (i==int(dispbcelements(j,1))) then
            F(3*i-2,1)=F(3*i-2,1)+dispbcelements(j,2)*CPVITxxE(i)+dispbcelements(j,3)*CPVITxyE(i)+dispbcelements(j,4)*CPVITxzE(i)
            F(3*i-1,1)=F(3*i-1,1)+dispbcelements(j,2)*CPVITyxE(i)+dispbcelements(j,3)*CPVITyyE(i)+dispbcelements(j,4)*CPVITyzE(i)
            F(3*i,1)=F(3*i,1)+dispbcelements(j,2)*CPVITzxE(i)+dispbcelements(j,3)*CPVITzyE(i)+dispbcelements(j,4)*CPVITzzE(i)
        endif
    enddo
enddo

call blacs_barrier(icontxt,'A')

! 'Assemble' 'K' and 'F' from pieces from different processes. 'Assembled' 'K' and 'F' are stored on every process.
call dgamx2d(icontxt,'A',' ',3*nelement,3*nelement,K,3*nelement,ra,ca,-1,-1,-1)
call dgamx2d(icontxt,'A',' ',3*nelement,1,F,3*nelement,ra,ca,-1,-1,-1)

call blacs_barrier(icontxt,'A')

! Determine the sizes of local arrays on each of the processes. Following four lines execute on all of the processes (separately).
lldK=NUMROC(3*nelement, mbK, myrow, 0, nprocsr)
lldF=NUMROC(3*nelement, mbF, myrow, 0, nprocsr)
lldKc=NUMROC(3*nelement, nbK, mycol, 0, nprocsc)
lldFc=1

call blacs_barrier(icontxt,'A')

! Allocate local arrays on each of the processes. Following four lines execute on all of the processes (separately). 
allocate (Kp(lldK,lldKc))
allocate (Fp(lldF,1))
allocate (ipiv(lldK*lldKc+mbK))
call blacs_barrier(icontxt,'A')

! The following two 'do' loops construct 'Kp' and 'Fp' on each of the processes, separately. Effectively, they Block-Cyclically 'distribute' the matrices 'K' and 'F' over all the processes in the process grid.

do i=lldK,1,-1
ia=INDXL2G(i,mbK,myrow,0,nprocsr)
do j=lldKc,1,-1
ja=INDXL2G(j,nbK,mycol,0,nprocsc)
Kp(i,j)=K(ia,ja)
enddo
enddo

do i=lldF,1,-1
ib=INDXL2G(i,mbF,myrow,0,nprocsr)
Fp(i,1)=F(ib,1)
enddo

call blacs_barrier(icontxt,'A')
CALL DESCINIT(descK,mK,nK,mbK,nbK,0,0,icontxt,lldK,info)
CALL DESCINIT(descF,mF,nF,mbF,nbF,0,0,icontxt,lldF,info)

call blacs_barrier(icontxt,'A')
! Solve the system of equations on multiple processors. The matrix 'K' itself is the 'submatrix' in 'pdgesv'
call pdgesv(3*nelement,1,Kp,1,1,descK,ipiv,Fp,1,1,descF,info)
call blacs_barrier(icontxt,'A')

! 'Reverse' the Block-Cyclic Distribution of the solution ('do' loop executes on all the processes, separately)
do i=1,lldF
X(INDXL2G(i,mbF,myrow,0,nprocsr),1)=Fp(i,1)
enddo

call blacs_barrier(icontxt,'A')
! 'Assemble' 'X' from pieces from different processes. 'Assembled' 'X' is stored in process '0' only. 'X' is the solution.
call dgamx2d(icontxt,'A',' ',3*nelement,1,X,3*nelement,ra,ca,-1,0,0)
call blacs_barrier(icontxt,'A')

! The following 'if' statement executes on process '0' only
if (mypnum==0) then
finish=MPI_WTIME()
time=finish-start

open(102, file="outbem96p.txt", status="unknown", action="write", form="formatted", IOSTAT=istat)
write (102, *) X
close(102)

open(103, file="timebem96p.txt", status="unknown", action="write", form="formatted", IOSTAT=istat)
write (103, *) time
close(103)

write (*, *) X
write (*, *) time
endif

call blacs_barrier(icontxt,'A')

! The following two lines execute on each of the processes, separately
deallocate (nx,ny,nz,xbar,ybar,zbar,jacobian)
deallocate (CPVITxxE,CPVITxyE,CPVITxzE,CPVITyxE,CPVITyyE,CPVITyzE,CPVITzxE,CPVITzyE,CPVITzzE,K,F,Kp,Fp)

call blacs_barrier(icontxt,'A')

call blacs_exit(0)

end program bemconstp

